The Occurrence Rate of Small Planets around Small Stars

We use the optical and near-infrared photometry from the Kepler Input Catalog to provide improved estimates of the stellar characteristics of the smallest stars in the Kepler target list. We find 3897 dwarfs with temperatures below 4000K, including 64 planet candidate host stars orbited by 95 transiting planet candidates. We refit the transit events in the Kepler light curves for these planet candidates and combine the revised planet/star radius ratios with our improved stellar radii to revise the radii of the planet candidates orbiting the cool target stars. We then compare the number of observed planet candidates to the number of stars around which such planets could have been detected in order to estimate the planet occurrence rate around cool stars. We find that the occurrence rate of 0.5-4 Earth radius planets with orbital periods shorter than 50 days is 0.90 (+0.04/-0.03) planets per star. The occurrence rate of Earth-size (0.5-1.4 Earth radius) planets is constant across the temperature range of our sample at 0.51 (+0.06/-0.05) Earth-size planets per star, but the occurrence of 1.4-4 Earth radius planets decreases significantly at cooler temperatures. Our sample includes 2 Earth-size planet candidates in the habitable zone, allowing us to estimate that the mean number of Earth-size planets in the habitable zone is 0.15 (+0.13/-0.06) planets per cool star. Our 95% confidence lower limit on the occurrence rate of Earth-size planets in the habitable zones of cool stars is 0.04 planets per star. With 95% confidence, the nearest transiting Earth-size planet in the habitable zone of a cool star is within 21 pc. Moreover, the nearest non-transiting planet in the habitable zone is within 5 pc with 95% confidence.

==> anc/tab4.txt <==
Title: The Occurrence Rate of Small Planets around Small Stars
Authors: Dressing C.D., Charbonneau D.
Table: Revised Cool Star Properties
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units      Label  Explanations
--------------------------------------------------------------------------------
   1-  8 F8     ---        KID    Kepler ID
  10- 13 I4     K          Teff   Stellar effective temperature
  15- 17 I3     K        Ep_Teff   Positive error in Teff
  19- 21 I3     K        en_Teff   Negative error in Teff
  23- 27 F5.3   solRad     R*     Stellar radius
  29- 32 F4.2   solRad   Ep_R*     Positive error in R*
  34- 37 F4.2   solRad   en_R*     Negative error in R*
  39- 43 F5.3   solMass    M*     Stellar mass
  45- 48 F4.2   solMass  Ep_M*     Positive error in M*
  50- 53 F4.2   solMass  en_M*     Negative error in M*
  55- 59 F5.3   [cm/s+2]   logg   Log surface gravity
  61- 64 F4.2   [cm/s+2] Ep_logg   Positive error in logg
  66- 69 F4.2   [cm/s+2] en_logg   Negative error in logg
  71- 75 F5.2   [-]        Fe/H   Stellar metallicity
  77- 80 F4.2   [-]      Ep_Fe/H   Positive error in Fe/H
  82- 85 F4.2   [-]      en_Fe/H   Negative error in Fe/H
  87- 92 F6.1   pc         d      Distance
  94- 96 I3     pc       Ep_d      Positive error in d
  98-100 I3     pc       en_d      Negative error in d
--------------------------------------------------------------------------------
 1162635 3759  50  50 0.494 0.05 0.05 0.505 0.05 0.05 4.754 0.06 0.06 -0.10 0.10 0.10  261.3  17  12
 1292688 3774  77  50 0.530 0.07 0.05 0.539 0.06 0.05 4.722 0.06 0.07  0.00 0.10 0.10  282.1  43  10
 1293177 3385  50  50 0.216 0.05 0.05 0.204 0.05 0.05 5.077 0.06 0.06 -0.40 0.10 0.10  101.7  15  10
 1293393 3953 137  54 0.536 0.13 0.05 0.555 0.12 0.05 4.725 0.06 0.13 -0.20 0.40 0.10  454.2 130  31
 1429729 3903  76  60 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.07 -0.20 0.20 0.10  380.0  61  32
 1430893 3929  98  58 0.541 0.07 0.05 0.564 0.07 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  269.8  42  20
 1433760 3296  50  50 0.213 0.05 0.05 0.196 0.05 0.05 5.072 0.06 0.06 -0.10 0.10 0.10  109.8  13  13
 1569682 3860  93  78 0.514 0.06 0.07 0.544 0.07 0.05 4.752 0.07 0.06 -0.10 0.20 0.10  262.8  41  44
 1569863 3591  50  53 0.360 0.05 0.06 0.384 0.07 0.06 4.910 0.07 0.06 -0.30 0.10 0.10  157.0  25  29
 1572802 3878  53  88 0.535 0.05 0.06 0.545 0.05 0.06 4.719 0.06 0.06 -0.10 0.10 0.10  246.4  25  36
 1577167 3900 135  60 0.537 0.13 0.05 0.559 0.13 0.05 4.726 0.06 0.13 -0.10 0.40 0.10  319.5  94  15
 1577265 3903  70 128 0.560 0.05 0.05 0.585 0.05 0.06 4.709 0.06 0.06  0.00 0.10 0.20  301.3  18  37
 1718059 3917  63  87 0.550 0.05 0.05 0.553 0.05 0.06 4.700 0.06 0.06 -0.10 0.10 0.10  198.7  22  27
 1718071 3873  89  96 0.500 0.08 0.06 0.504 0.07 0.07 4.743 0.06 0.10 -0.30 0.20 0.20  280.3  54  49
 1720670 3929  60  50 0.541 0.05 0.05 0.564 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  313.7  30  19
 1721911 3705  59  85 0.450 0.06 0.06 0.464 0.05 0.06 4.798 0.06 0.08 -0.20 0.10 0.10  174.2  27  28
 1866535 3754  50  61 0.473 0.05 0.05 0.483 0.05 0.05 4.773 0.06 0.07 -0.20 0.10 0.10  180.7  22  20
 1867358 3626  63  50 0.430 0.06 0.05 0.452 0.06 0.05 4.826 0.06 0.07 -0.10 0.10 0.10  223.9  37  17
 1870952 3887  85  61 0.524 0.06 0.05 0.553 0.07 0.05 4.743 0.06 0.06 -0.10 0.20 0.10  258.4  37  22
 1871815 3861  96 101 0.480 0.09 0.08 0.507 0.09 0.07 4.781 0.09 0.10 -0.30 0.30 0.20  433.6  94  95
 1873523 3932  72 112 0.550 0.05 0.06 0.560 0.05 0.07 4.706 0.06 0.06 -0.10 0.10 0.10  303.1  35  50
 1995168 3917  81 118 0.540 0.05 0.06 0.560 0.05 0.06 4.722 0.06 0.06 -0.10 0.20 0.10  294.4  35  51
 1995305 3273  50  50 0.235 0.05 0.05 0.214 0.05 0.05 5.028 0.06 0.06  0.00 0.10 0.10   89.2  15  17
 1996399 3681  53  76 0.390 0.05 0.06 0.412 0.06 0.06 4.871 0.08 0.06 -0.40 0.10 0.10  122.7  18  24
 1996728 3544  50  50 0.380 0.05 0.05 0.399 0.05 0.05 4.880 0.06 0.06 -0.10 0.10 0.10  104.8  10  10
 2012731 3471  50  75 0.290 0.05 0.08 0.286 0.06 0.09 4.971 0.08 0.08 -0.30 0.10 0.10  131.2  25  39
 2142372 3705  78  64 0.450 0.08 0.05 0.464 0.08 0.05 4.798 0.06 0.10 -0.20 0.20 0.10  206.7  42  27
 2142451 3488  92  57 0.390 0.11 0.05 0.407 0.13 0.05 4.866 0.06 0.13  0.00 0.10 0.10  154.9  47  18
 2157356 3651  50  64 0.400 0.05 0.05 0.417 0.05 0.06 4.854 0.06 0.06 -0.30 0.10 0.10  212.7  24  35
 2161536 3972  85  58 0.565 0.07 0.05 0.568 0.06 0.05 4.689 0.06 0.08 -0.10 0.20 0.10  331.3  54  16
 2162907 3826  85 108 0.520 0.06 0.06 0.526 0.05 0.07 4.728 0.06 0.08 -0.10 0.10 0.10  274.3  40  46
 2163610 3912  62 108 0.549 0.05 0.05 0.552 0.05 0.07 4.702 0.06 0.07 -0.10 0.10 0.10  355.9  42  53
 2166547 3746  50  63 0.424 0.05 0.07 0.442 0.05 0.06 4.828 0.08 0.07 -0.40 0.10 0.20  195.9  26  37
 2167693 3771  81  55 0.500 0.07 0.05 0.508 0.05 0.05 4.746 0.06 0.08 -0.10 0.10 0.10  244.0  39  15
 2282712 3452  50  50 0.330 0.05 0.05 0.332 0.05 0.05 4.923 0.06 0.07 -0.10 0.10 0.10  123.2  17  13
 2284919 3560 101  65 0.430 0.10 0.05 0.455 0.12 0.05 4.829 0.06 0.10  0.00 0.10 0.10  184.5  47  23
 2299892 3682  64  50 0.461 0.06 0.05 0.475 0.05 0.05 4.788 0.06 0.08 -0.10 0.10 0.10  214.7  34  13
 2300039 3403  57  64 0.341 0.05 0.05 0.343 0.06 0.05 4.910 0.06 0.08  0.00 0.10 0.10  111.8  19  15
 2302997 3903  50  95 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  192.7  13  21
 2305283 3502  59  50 0.400 0.05 0.05 0.417 0.05 0.05 4.854 0.06 0.06  0.00 0.10 0.10  173.9  20  17
 2309152 3937  80  69 0.547 0.07 0.05 0.565 0.06 0.05 4.715 0.06 0.07 -0.10 0.20 0.10  353.5  54  31
 2423549 3728  50  67 0.440 0.05 0.05 0.453 0.05 0.05 4.808 0.06 0.06 -0.30 0.10 0.10  228.7  24  33
 2424688 3957  83  82 0.535 0.07 0.05 0.554 0.07 0.05 4.725 0.06 0.07 -0.20 0.20 0.10  338.2  52  41
 2435893 3905 104  51 0.570 0.07 0.05 0.580 0.06 0.05 4.690 0.06 0.08  0.00 0.10 0.10  257.5  42  11
 2439250 3385 336 303 0.106 0.05 0.23 0.099 0.05 0.25 5.388 0.47 0.06 -1.50 1.00 2.00   38.6  10  93
 2441562 3612  50  82 0.380 0.05 0.06 0.397 0.06 0.07 4.877 0.07 0.07 -0.30 0.10 0.10  162.1  24  34
 2441891 3741  65  50 0.467 0.06 0.05 0.479 0.05 0.05 4.781 0.06 0.08 -0.20 0.10 0.10  221.4  34  13
 2442004 3972  63  60 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  367.9  40  34
 2442084 3894  56  96 0.541 0.05 0.05 0.548 0.05 0.06 4.710 0.06 0.06 -0.10 0.10 0.10  287.9  30  41
 2443935 3848  62  80 0.510 0.05 0.05 0.515 0.05 0.05 4.735 0.06 0.07 -0.20 0.10 0.10  266.8  32  30
 2446934 3772  54  89 0.480 0.05 0.05 0.490 0.05 0.05 4.766 0.06 0.07 -0.20 0.10 0.10  244.1  32  35
 2447737 3823  50  50 0.530 0.05 0.05 0.563 0.05 0.05 4.740 0.06 0.06  0.00 0.10 0.10  427.1  14  34
 2449101 3417  50  57 0.350 0.05 0.05 0.354 0.05 0.05 4.900 0.06 0.06  0.00 0.10 0.10   98.6  12  12
 2451529 3339  50  50 0.288 0.05 0.05 0.275 0.05 0.05 4.960 0.06 0.07  0.00 0.10 0.10  114.6  18  18
 2554730 3388  50  54 0.329 0.05 0.05 0.325 0.05 0.05 4.917 0.06 0.08  0.00 0.10 0.10   94.8  15  14
 2555523 3878 103  81 0.520 0.09 0.05 0.524 0.07 0.05 4.726 0.06 0.11 -0.20 0.20 0.10  262.1  55  29
 2556650 3694  52  50 0.464 0.05 0.05 0.482 0.05 0.05 4.788 0.06 0.07 -0.10 0.10 0.10  254.9  33  14
 2557350 3627  50  72 0.410 0.05 0.06 0.427 0.05 0.06 4.843 0.07 0.06 -0.20 0.10 0.10  204.3  19  37
 2557669 3671  62  50 0.430 0.06 0.05 0.453 0.06 0.05 4.828 0.06 0.07 -0.20 0.10 0.10  129.1  21  10
 2570846 3787 101  84 0.506 0.09 0.06 0.514 0.08 0.06 4.741 0.06 0.11 -0.10 0.20 0.10  230.1  50  35
 2574201 3688  78  61 0.440 0.07 0.05 0.458 0.07 0.05 4.812 0.06 0.09 -0.20 0.10 0.10  193.8  36  27
 2574427 3894  64 119 0.541 0.05 0.06 0.548 0.05 0.07 4.710 0.06 0.06 -0.10 0.10 0.10  219.1  25  36
 2575433 3857  83  50 0.520 0.06 0.05 0.542 0.06 0.05 4.741 0.06 0.06 -0.10 0.20 0.10  285.3  41  16
 2581298 3767  55  78 0.479 0.05 0.05 0.488 0.05 0.05 4.766 0.06 0.07 -0.20 0.10 0.10  205.7  26  27
 2692772 3783  53 116 0.464 0.05 0.08 0.475 0.05 0.08 4.782 0.07 0.07 -0.30 0.10 0.20  257.9  35  59
 2693045 3729 115 173 0.417 0.13 0.12 0.438 0.13 0.12 4.840 0.12 0.16 -0.40 0.30 0.30  333.1 110 133
 2695622 3746  55  57 0.470 0.05 0.05 0.480 0.05 0.05 4.775 0.06 0.07 -0.20 0.10 0.10  231.6  30  27
 2695885 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.06  0.00 0.10 0.10   96.4  10  10
 2707091 3679  96 118 0.370 0.10 0.11 0.387 0.11 0.10 4.889 0.12 0.14 -0.50 0.30 0.30  287.8  85 102
 2713086 3919  50  90 0.550 0.05 0.05 0.554 0.05 0.06 4.701 0.06 0.06 -0.10 0.10 0.10  224.7  14  31
 2713304 3989  50  50 0.560 0.05 0.05 0.581 0.05 0.05 4.706 0.06 0.06 -0.10 0.10 0.10  365.9  24  10
 2714000 3784  67  67 0.485 0.06 0.05 0.494 0.05 0.05 4.760 0.06 0.08 -0.20 0.10 0.10  250.3  36  28
 2718935 3764  69 135 0.457 0.06 0.08 0.467 0.05 0.09 4.788 0.07 0.08 -0.30 0.10 0.20  227.1  34  58
 2721113 3538  86  86 0.297 0.08 0.09 0.315 0.11 0.09 4.990 0.12 0.09 -0.40 0.30 0.10  133.7  39  46
 2831957 3903  88  98 0.458 0.08 0.08 0.484 0.08 0.08 4.802 0.10 0.09 -0.50 0.30 0.30  465.6  91 116
 2832398 3795  50 104 0.470 0.05 0.07 0.478 0.05 0.08 4.774 0.06 0.07 -0.30 0.10 0.20  194.3  24  40
 2832720 3202  50  50 0.175 0.06 0.05 0.152 0.05 0.05 5.133 0.07 0.18  0.00 0.10 0.10   43.1  14  10
 2834075 3900  50  52 0.537 0.05 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  221.3  22  11
 2834564 3530  51  50 0.380 0.05 0.05 0.396 0.05 0.05 4.877 0.06 0.06 -0.10 0.10 0.10   91.3  11  10
 2834612 3715  50  59 0.454 0.05 0.05 0.470 0.05 0.05 4.797 0.06 0.06 -0.20 0.10 0.10  206.3  13  27
 2834637 3229  50  50 0.201 0.05 0.05 0.178 0.05 0.05 5.080 0.06 0.06  0.00 0.10 0.10   59.7  10  10
 2834778 3626  63  50 0.430 0.06 0.05 0.452 0.06 0.05 4.826 0.06 0.07 -0.10 0.10 0.10  206.8  34  14
 2835393 3736  50  59 0.415 0.05 0.05 0.440 0.05 0.05 4.845 0.07 0.06 -0.40 0.10 0.10  230.6  15  37
 2836098 3962  50  60 0.547 0.05 0.05 0.547 0.05 0.05 4.700 0.06 0.06 -0.20 0.10 0.10  185.2  11  16
 2837046 3386  50  60 0.280 0.05 0.09 0.269 0.05 0.11 4.974 0.09 0.06 -0.10 0.10 0.10   69.4  10  24
 2837405 3677  50  50 0.410 0.05 0.05 0.431 0.05 0.05 4.848 0.06 0.06 -0.30 0.10 0.10  229.5  10  10
 2847357 3666  56  50 0.426 0.06 0.05 0.450 0.06 0.05 4.832 0.06 0.07 -0.20 0.10 0.10  209.1  32  11
 2849894 3584  73  84 0.340 0.08 0.09 0.351 0.09 0.10 4.921 0.10 0.11 -0.40 0.10 0.20  226.0  57  71
 2859114 3398  50  77 0.288 0.05 0.09 0.280 0.05 0.12 4.966 0.10 0.06 -0.10 0.10 0.10   76.5  10  27
 2861126 3606  57  79 0.400 0.05 0.06 0.422 0.06 0.06 4.859 0.07 0.06 -0.20 0.10 0.10  170.3  24  33
 2969839 3682  79  60 0.461 0.07 0.05 0.475 0.06 0.05 4.788 0.06 0.09 -0.10 0.10 0.10  253.1  46  21
 2970823 3855 127  75 0.530 0.10 0.05 0.535 0.09 0.06 4.718 0.06 0.12 -0.10 0.30 0.10  389.2  90  52
 2971272 3690  61  88 0.445 0.06 0.06 0.468 0.06 0.05 4.812 0.07 0.08 -0.20 0.10 0.10  245.1  42  39
 2973361 3629  59  50 0.431 0.06 0.05 0.454 0.06 0.05 4.825 0.06 0.07 -0.10 0.10 0.10  183.2  30  13
 2973386 3903 119  60 0.523 0.10 0.05 0.541 0.10 0.05 4.735 0.06 0.11 -0.20 0.30 0.10  282.4  69  23
 2973500 3552  58  50 0.360 0.06 0.05 0.383 0.08 0.05 4.909 0.06 0.08 -0.20 0.10 0.10  134.0  26  13
 2983661 3255  50  50 0.220 0.05 0.05 0.199 0.05 0.05 5.053 0.06 0.06  0.00 0.10 0.10   93.2  10  11
 2986833 3741  84  51 0.488 0.08 0.05 0.498 0.07 0.05 4.758 0.06 0.09 -0.10 0.20 0.10  249.9  48  14
 2988458 3665  83  50 0.453 0.07 0.05 0.467 0.07 0.05 4.795 0.06 0.09 -0.10 0.10 0.10  147.2  28  10
 2991497 3928  67  94 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  293.2  33  41
 2998208 3573  83  55 0.400 0.07 0.05 0.421 0.09 0.05 4.858 0.06 0.08 -0.10 0.10 0.10  178.3  36  19
 3096944 3976  79 100 0.539 0.06 0.06 0.559 0.06 0.07 4.723 0.06 0.06 -0.20 0.20 0.20  308.5  43  47
 3099491 3524  50  73 0.327 0.05 0.07 0.333 0.05 0.08 4.931 0.07 0.07 -0.30 0.10 0.10  144.9  22  34
 3099533 3448  50  50 0.327 0.05 0.06 0.328 0.05 0.08 4.924 0.06 0.07 -0.10 0.10 0.10  110.6  13  23
 3099900 3595  50  55 0.362 0.05 0.06 0.387 0.05 0.06 4.908 0.07 0.06 -0.30 0.10 0.10  162.3  10  30
 3101007 3902  91  50 0.571 0.07 0.05 0.578 0.05 0.05 4.687 0.06 0.08  0.00 0.10 0.10  346.3  55  10
 3101838 3279  52  58 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.07  0.00 0.10 0.10   92.2  17  20
 3102171 3798  64  50 0.497 0.05 0.05 0.524 0.05 0.05 4.766 0.06 0.06 -0.10 0.10 0.10  307.2  34  19
 3102763 3520  68  55 0.370 0.08 0.05 0.386 0.09 0.05 4.888 0.06 0.10 -0.10 0.10 0.10  165.7  37  20
 3103172 3690  69  65 0.350 0.07 0.07 0.372 0.08 0.07 4.921 0.10 0.08 -0.60 0.10 0.20  210.3  43  50
 3103752 3379  55  50 0.321 0.05 0.05 0.316 0.06 0.05 4.925 0.06 0.07  0.00 0.10 0.10  112.6  18  14
 3109945 3414  50  97 0.300 0.05 0.11 0.294 0.05 0.13 4.952 0.11 0.07 -0.10 0.10 0.10  126.8  19  53
 3111995 3339  56  63 0.288 0.05 0.05 0.275 0.05 0.07 4.960 0.06 0.08  0.00 0.10 0.10  118.1  22  25
 3116544 3795  63 104 0.470 0.06 0.07 0.478 0.05 0.08 4.774 0.06 0.08 -0.30 0.10 0.20  122.4  18  25
 3119525 3685  50  50 0.497 0.05 0.05 0.508 0.05 0.05 4.753 0.06 0.06  0.00 0.10 0.10  262.5  18  10
 3120913 3758  60  50 0.474 0.06 0.05 0.486 0.05 0.05 4.774 0.06 0.07 -0.20 0.10 0.10  217.0  29  12
 3130391 3919  85  50 0.574 0.06 0.05 0.584 0.05 0.05 4.688 0.06 0.07  0.00 0.10 0.10  339.7  49  15
 3216700 3900  68 105 0.540 0.05 0.06 0.552 0.05 0.06 4.715 0.06 0.06 -0.10 0.10 0.10  308.7  36  50
 3218997 3528  89  62 0.410 0.09 0.05 0.434 0.12 0.05 4.850 0.06 0.10  0.00 0.10 0.10  191.4  48  26
 3219400 3965  69  60 0.564 0.07 0.05 0.566 0.05 0.05 4.688 0.06 0.08 -0.10 0.20 0.10  343.7  50  17
 3220581 3722  50  86 0.480 0.05 0.06 0.490 0.05 0.07 4.766 0.06 0.06 -0.10 0.10 0.10  314.0  24  54
 3220742 3990  75  54 0.571 0.07 0.05 0.571 0.05 0.05 4.681 0.06 0.08 -0.10 0.20 0.10  279.6  42  13
 3221339 3344  50  78 0.250 0.05 0.10 0.234 0.05 0.13 5.011 0.11 0.06 -0.10 0.10 0.10  132.3  20  60
 3228276 3249  50  50 0.182 0.05 0.05 0.160 0.05 0.05 5.125 0.06 0.10 -0.10 0.10 0.10   58.9  13  10
 3231403 3556  50  61 0.245 0.05 0.08 0.248 0.05 0.09 5.054 0.12 0.06 -0.70 0.10 0.20  122.0  15  42
 3232393 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  272.7  10  23
 3233853 3900 103  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  196.0  44  10
 3235567 3599  65  86 0.373 0.08 0.07 0.390 0.08 0.07 4.885 0.08 0.11 -0.30 0.10 0.10  140.9  31  31
 3322943 3966  72  55 0.560 0.06 0.05 0.569 0.06 0.05 4.698 0.06 0.07 -0.10 0.20 0.10  252.9  35  11
 3327092 3454  50  50 0.294 0.05 0.05 0.303 0.05 0.05 4.983 0.06 0.06 -0.20 0.10 0.10  104.3  10  14
 3328254 3504  50  57 0.330 0.05 0.06 0.348 0.07 0.07 4.943 0.08 0.06 -0.20 0.10 0.10  127.8  22  26
 3328483 3329  58  56 0.280 0.05 0.05 0.266 0.05 0.06 4.969 0.06 0.08  0.00 0.10 0.10   35.1  10  10
 3328643 3931  74  87 0.551 0.05 0.05 0.560 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  298.4  35  41
 3329985 3401  50  50 0.290 0.05 0.05 0.282 0.05 0.05 4.964 0.06 0.06 -0.10 0.10 0.10  121.0  17  19
 3335194 3959  95 110 0.539 0.07 0.08 0.551 0.07 0.08 4.717 0.07 0.07 -0.20 0.20 0.20  320.8  51  64
 3344220 3900 141  50 0.537 0.11 0.05 0.559 0.11 0.05 4.726 0.06 0.11 -0.10 0.30 0.10  195.4  51  10
 3346467 3952  99 122 0.560 0.07 0.06 0.562 0.06 0.07 4.692 0.06 0.08 -0.10 0.20 0.20  357.4  57  54
 3353108 3905  59 146 0.471 0.05 0.10 0.480 0.05 0.12 4.773 0.09 0.07 -0.50 0.10 0.40  241.2  31  73
 3353205 3359  50  50 0.253 0.05 0.05 0.249 0.06 0.05 5.026 0.06 0.06 -0.10 0.10 0.10  108.3  20  14
 3425850 3748  71  56 0.490 0.06 0.05 0.501 0.05 0.05 4.757 0.06 0.08 -0.10 0.10 0.10  263.5  39  18
 3426250 3990  65  87 0.554 0.06 0.05 0.554 0.05 0.05 4.694 0.06 0.08 -0.20 0.20 0.10  246.0  33  26
 3426367 3410  50  62 0.345 0.05 0.05 0.350 0.05 0.05 4.906 0.06 0.07  0.00 0.10 0.10   74.7  11  10
 3426874 3743  57  50 0.488 0.05 0.05 0.499 0.05 0.05 4.759 0.06 0.07 -0.10 0.10 0.10  244.7  32  10
 3429161 3942 111  65 0.548 0.10 0.05 0.570 0.10 0.05 4.716 0.06 0.09 -0.10 0.30 0.10  460.6 103  27
 3432286 3900 234  50 0.537 0.20 0.05 0.559 0.21 0.05 4.726 0.06 0.21 -0.10 0.60 0.10  325.9 141  11
 3439791 3754  50  50 0.473 0.05 0.05 0.483 0.05 0.05 4.773 0.06 0.06 -0.20 0.10 0.10  208.5  10  10
 3443137 3546  50  58 0.390 0.05 0.05 0.407 0.06 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  140.0  20  14
 3444822 3471  51  57 0.380 0.05 0.05 0.395 0.05 0.05 4.876 0.06 0.06  0.00 0.10 0.10  139.5  13  19
 3446366 3996  90  99 0.572 0.07 0.05 0.574 0.06 0.06 4.682 0.06 0.08 -0.10 0.20 0.10  326.7  53  43
 3454793 3431  50  54 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.06  0.00 0.10 0.10  125.3  15  13
 3456560 3431  50  50 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.06  0.00 0.10 0.10  132.9  11  10
 3457861 3900  50 101 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  343.8  31  54
 3525746 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  477.6  31  13
 3525783 3969 111  59 0.589 0.08 0.05 0.596 0.07 0.05 4.674 0.06 0.08  0.00 0.20 0.10  368.3  64  17
 3527038 3709  64  69 0.452 0.06 0.05 0.466 0.05 0.05 4.796 0.06 0.08 -0.20 0.10 0.10  231.6  37  32
 3527088 3758  58 103 0.484 0.05 0.08 0.510 0.05 0.06 4.776 0.08 0.06 -0.10 0.10 0.10  252.7  25  53
 3527308 3669  59  84 0.410 0.06 0.08 0.429 0.06 0.08 4.845 0.09 0.08 -0.30 0.10 0.20  188.3  31  45
 3528588 3651  63  50 0.400 0.06 0.05 0.417 0.06 0.05 4.854 0.06 0.08 -0.30 0.10 0.10  154.2  26  21
 3530826 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  523.9  14  19
 3531121 3584  50  50 0.240 0.05 0.05 0.243 0.05 0.05 5.063 0.09 0.06 -0.80 0.10 0.10  165.6  21  38
 3531176 3501  50  50 0.338 0.05 0.05 0.345 0.05 0.06 4.918 0.06 0.06 -0.20 0.10 0.10  126.8  15  18
 3532922 3395  50  50 0.334 0.05 0.05 0.333 0.05 0.05 4.913 0.06 0.06  0.00 0.10 0.10  123.5  14  11
 3533437 3641  65  75 0.290 0.07 0.09 0.310 0.09 0.10 5.005 0.13 0.08 -0.70 0.20 0.20  148.5  36  54
 3534089 3488  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06  0.00 0.10 0.10  135.7  12  10
 3539770 3679  50  50 0.370 0.05 0.05 0.387 0.05 0.05 4.889 0.06 0.06 -0.50 0.10 0.10  153.7  10  22
 3540472 3692  50  76 0.445 0.05 0.05 0.458 0.05 0.06 4.804 0.06 0.06 -0.20 0.10 0.10  152.3  14  23
 3542117 3552  71  50 0.390 0.07 0.05 0.407 0.08 0.05 4.866 0.06 0.09 -0.10 0.10 0.10  113.9  22  10
 3545291 3748  87  89 0.490 0.08 0.06 0.501 0.07 0.07 4.757 0.06 0.09 -0.10 0.20 0.10  244.5  47  41
 3547906 3900  72  56 0.537 0.06 0.05 0.559 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  198.7  30  10
 3550668 3477  50  50 0.390 0.05 0.05 0.400 0.05 0.05 4.859 0.06 0.06  0.00 0.10 0.10  117.0  10  10
 3554849 3599  56  79 0.373 0.06 0.06 0.390 0.07 0.07 4.885 0.08 0.08 -0.30 0.10 0.10  186.2  32  39
 3556242 3668  58  50 0.431 0.06 0.05 0.449 0.06 0.05 4.821 0.06 0.08 -0.20 0.10 0.10  176.0  29  10
 3558162 3692  59  50 0.375 0.06 0.05 0.395 0.06 0.05 4.886 0.06 0.08 -0.50 0.10 0.10  134.4  23  10
 3558789 3595  71  64 0.320 0.08 0.05 0.334 0.10 0.05 4.951 0.07 0.11 -0.50 0.20 0.10  136.3  38  25
 3626713 3878  77  50 0.523 0.05 0.05 0.551 0.05 0.05 4.742 0.06 0.06 -0.10 0.10 0.10  288.9  32  19
 3627704 3891 135  81 0.560 0.10 0.05 0.580 0.09 0.05 4.706 0.06 0.09  0.00 0.20 0.10  361.9  78  30
 3628991 3489  55  50 0.290 0.05 0.06 0.304 0.07 0.06 4.996 0.08 0.06 -0.30 0.10 0.10  212.3  38  47
 3631844 3858  50  88 0.527 0.05 0.05 0.539 0.05 0.06 4.726 0.06 0.06 -0.10 0.10 0.10  289.9  19  42
 3632783 3460  50  55 0.336 0.06 0.05 0.340 0.07 0.05 4.917 0.06 0.09 -0.10 0.10 0.10  156.9  29  19
 3634308 3730  71  72 0.393 0.08 0.06 0.416 0.09 0.05 4.868 0.07 0.10 -0.50 0.20 0.10  213.4  47  38
 3634402 3367  57  53 0.310 0.05 0.05 0.302 0.06 0.06 4.936 0.06 0.08  0.00 0.10 0.10   96.5  17  14
 3640527 3417  50  52 0.350 0.05 0.05 0.354 0.05 0.05 4.900 0.06 0.06  0.00 0.10 0.10   96.3  10  12
 3642335 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  300.5  10  25
 3642851 3206  50  52 0.180 0.06 0.05 0.156 0.06 0.05 5.120 0.07 0.19  0.00 0.10 0.10   79.5  28  20
 3648376 3405  68  56 0.340 0.10 0.05 0.346 0.12 0.05 4.914 0.06 0.12  0.00 0.10 0.10   56.2  17  10
 3658066 3902 144 208 0.441 0.22 0.14 0.469 0.25 0.14 4.821 0.14 0.27 -0.60 0.90 0.50  301.3 154 137
 3658619 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.06  0.00 0.10 0.10  101.2  10  10
 3658781 3557  85  64 0.340 0.09 0.06 0.360 0.11 0.07 4.932 0.08 0.11 -0.30 0.20 0.10  168.0  48  35
 3659811 3554  64  74 0.370 0.05 0.06 0.386 0.05 0.07 4.888 0.07 0.06 -0.20 0.10 0.10  143.5  18  29
 3660458 3431  64  69 0.360 0.06 0.05 0.367 0.06 0.05 4.890 0.06 0.08  0.00 0.10 0.10  132.5  23  18
 3727538 3826 101 117 0.520 0.09 0.06 0.526 0.07 0.07 4.728 0.06 0.11 -0.10 0.20 0.10  320.5  67  56
 3727878 3659  50 121 0.451 0.05 0.08 0.474 0.05 0.07 4.806 0.09 0.06 -0.10 0.10 0.10  194.2  16  46
 3729528 3770 106  62 0.349 0.17 0.07 0.374 0.21 0.07 4.926 0.10 0.24 -0.80 0.80 0.20  307.9 157  75
 3729847 3960  91  69 0.551 0.06 0.05 0.573 0.07 0.05 4.714 0.06 0.06 -0.10 0.20 0.10  294.9  44  23
 3730371 3453  50  58 0.270 0.05 0.07 0.274 0.06 0.08 5.014 0.10 0.06 -0.30 0.10 0.10  114.1  19  34
 3730841 3936  50  57 0.556 0.05 0.05 0.557 0.05 0.05 4.694 0.06 0.06 -0.10 0.10 0.10  305.8  26  31
 3731110 3504  69  69 0.330 0.07 0.06 0.348 0.09 0.07 4.943 0.08 0.08 -0.20 0.10 0.10  163.3  39  35
 3731432 3784  63  50 0.485 0.06 0.05 0.494 0.05 0.05 4.760 0.06 0.07 -0.20 0.10 0.10  105.9  14  10
 3732192 3471  50  78 0.317 0.05 0.07 0.316 0.05 0.09 4.937 0.07 0.07 -0.20 0.10 0.10   93.0  14  25
 3732401 3832  50  63 0.504 0.05 0.05 0.510 0.05 0.05 4.740 0.06 0.06 -0.20 0.10 0.10  380.8  16  38
 3732804 3894  73  90 0.541 0.05 0.05 0.548 0.05 0.06 4.710 0.06 0.06 -0.10 0.10 0.10  461.2  56  66
 3733158 3797  83  54 0.510 0.07 0.05 0.517 0.05 0.05 4.737 0.06 0.08 -0.10 0.10 0.10  381.1  60  20
 3733753 3715  83  50 0.454 0.09 0.05 0.470 0.09 0.05 4.797 0.06 0.12 -0.20 0.20 0.10  182.2  43  18
 3745742 3655  59  81 0.380 0.06 0.08 0.396 0.07 0.08 4.877 0.09 0.09 -0.40 0.10 0.20  175.2  33  44
 3748172 3996 124  65 0.578 0.07 0.05 0.613 0.08 0.05 4.702 0.06 0.06  0.00 0.20 0.10  340.0  54  30
 3748918 3747  83  87 0.470 0.08 0.05 0.480 0.07 0.06 4.776 0.06 0.10 -0.20 0.20 0.10  123.9  24  18
 3757251 3623  64  84 0.410 0.06 0.06 0.430 0.07 0.06 4.847 0.07 0.08 -0.20 0.10 0.10  199.2  34  37
 3757788 3692  64  86 0.445 0.06 0.06 0.458 0.05 0.06 4.804 0.06 0.09 -0.20 0.10 0.10  237.0  40  39
 3758197 3820  95  93 0.500 0.09 0.05 0.506 0.07 0.05 4.745 0.06 0.11 -0.20 0.20 0.10  232.4  49  32
 3760677 3658  95  66 0.450 0.09 0.05 0.463 0.09 0.05 4.797 0.06 0.10 -0.10 0.20 0.10  184.5  42  17
 3762903 3482  50  53 0.350 0.05 0.05 0.360 0.05 0.05 4.907 0.06 0.06 -0.10 0.10 0.10  143.4  17  15
 3765134 3554  68  82 0.370 0.05 0.07 0.386 0.06 0.07 4.888 0.08 0.07 -0.20 0.10 0.10  147.7  22  33
 3830820 3848  50  50 0.555 0.05 0.05 0.563 0.05 0.05 4.700 0.06 0.06  0.00 0.10 0.10  247.6  13  10
 3831534 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.07  0.00 0.10 0.10  119.6  16  14
 3831911 3855  54 104 0.530 0.05 0.06 0.535 0.05 0.07 4.718 0.06 0.06 -0.10 0.10 0.10  205.2  20  32
 3832427 3692  53  70 0.433 0.05 0.06 0.462 0.05 0.05 4.830 0.08 0.06 -0.20 0.10 0.10  323.4  39  56
 3832957 3953  53  50 0.552 0.05 0.05 0.569 0.05 0.05 4.709 0.06 0.06 -0.10 0.10 0.10  296.3  29  15
 3835071 3944  98  62 0.548 0.07 0.05 0.568 0.07 0.05 4.715 0.06 0.07 -0.10 0.20 0.10  308.2  49  21
 3836257 3847  86 117 0.526 0.06 0.06 0.534 0.05 0.07 4.724 0.06 0.07 -0.10 0.10 0.10  329.4  48  59
 3837507 3682  94  60 0.461 0.09 0.05 0.475 0.09 0.05 4.788 0.06 0.11 -0.10 0.20 0.10  145.0  33  12
 3837858 3393  55 109 0.332 0.05 0.10 0.331 0.06 0.12 4.915 0.10 0.07  0.00 0.10 0.20  153.4  24  55
 3838294 3514  50  83 0.370 0.05 0.08 0.385 0.05 0.09 4.887 0.09 0.06 -0.10 0.10 0.10  115.9  10  32
 3839850 3917  74 105 0.540 0.05 0.06 0.560 0.05 0.06 4.722 0.06 0.06 -0.10 0.10 0.10  301.5  32  50
 3842480 3787  96 126 0.506 0.08 0.07 0.514 0.07 0.08 4.741 0.06 0.10 -0.10 0.20 0.10  420.4  84  80
 3852064 3855  90  97 0.530 0.07 0.06 0.535 0.05 0.07 4.718 0.06 0.08 -0.10 0.10 0.10  335.2  52  51
 3866232 3837 119 168 0.458 0.11 0.11 0.481 0.12 0.10 4.799 0.12 0.13 -0.40 0.40 0.30  268.1  72  91
 3868940 3950  72  93 0.560 0.05 0.05 0.561 0.05 0.06 4.691 0.06 0.07 -0.10 0.10 0.10  351.0  41  48
 3934090 3823  97  76 0.519 0.07 0.05 0.525 0.06 0.05 4.729 0.06 0.08 -0.10 0.20 0.10  196.2  32  14
 3934593 3642  79  51 0.438 0.07 0.05 0.461 0.07 0.05 4.819 0.06 0.08 -0.10 0.10 0.10  235.6  44  18
 3934755 3322  50  51 0.166 0.05 0.05 0.147 0.05 0.05 5.169 0.09 0.16 -0.50 0.10 0.10   56.0  16  16
 3934861 3862  50  50 0.560 0.05 0.05 0.566 0.05 0.05 4.694 0.06 0.06  0.00 0.10 0.10  545.4  36  17
 3935499 3836  78  50 0.550 0.06 0.05 0.559 0.06 0.05 4.705 0.06 0.07  0.00 0.10 0.10  233.6  33  10
 3935942 3518  57  60 0.410 0.05 0.05 0.428 0.05 0.05 4.844 0.06 0.06  0.00 0.10 0.10  154.9  18  18
 3936621 3659  56  76 0.451 0.05 0.06 0.474 0.05 0.06 4.806 0.07 0.06 -0.10 0.10 0.10  300.0  33  52
 3938241 3777  69 122 0.441 0.08 0.10 0.452 0.07 0.11 4.804 0.08 0.11 -0.40 0.20 0.30  138.9  27  41
 3938944 3993 124  71 0.596 0.09 0.05 0.602 0.08 0.05 4.668 0.06 0.09  0.00 0.20 0.10  354.3  67  20
 3939546 3419  56  63 0.270 0.05 0.08 0.273 0.07 0.09 5.012 0.10 0.06 -0.20 0.10 0.10  159.0  32  50
 3940372 3460  50  50 0.406 0.05 0.05 0.424 0.05 0.05 4.848 0.06 0.06  0.20 0.10 0.10  162.3  10  10
 3941415 3797  50  50 0.428 0.05 0.05 0.442 0.05 0.05 4.821 0.06 0.06 -0.50 0.10 0.10  146.9  14  14
 3946894 3658  50  50 0.450 0.05 0.05 0.463 0.05 0.05 4.797 0.06 0.06 -0.10 0.10 0.10  113.9  10  10
 3947074 3853 105 154 0.447 0.11 0.11 0.466 0.10 0.12 4.806 0.11 0.13 -0.50 0.40 0.40  364.3  96 130
 3951599 3880  50  50 0.530 0.05 0.05 0.549 0.05 0.05 4.729 0.06 0.06 -0.10 0.10 0.10  302.9  11  10
 3952447 3714  97 111 0.382 0.11 0.10 0.408 0.13 0.08 4.886 0.12 0.14 -0.50 0.30 0.20  301.3  95  95
 3954217 3585  86 104 0.389 0.09 0.07 0.407 0.10 0.08 4.867 0.08 0.12 -0.20 0.10 0.10  199.6  52  48
 3955879 3728 108  93 0.440 0.11 0.07 0.453 0.11 0.07 4.808 0.07 0.14 -0.30 0.30 0.20  190.4  53  39
 3955891 3519  62  78 0.324 0.07 0.07 0.328 0.08 0.08 4.933 0.07 0.10 -0.30 0.10 0.10  135.5  32  34
 3955963 3819  90  97 0.498 0.08 0.05 0.506 0.07 0.05 4.748 0.06 0.10 -0.20 0.20 0.10  151.5  29  22
 3956389 3809  61  70 0.540 0.05 0.05 0.553 0.05 0.05 4.716 0.06 0.06  0.00 0.10 0.10  278.2  22  20
 3957292 3777  71 125 0.441 0.07 0.10 0.452 0.06 0.11 4.804 0.08 0.09 -0.40 0.20 0.30   87.4  14  26
 3962433 3741  63 103 0.488 0.05 0.07 0.498 0.05 0.07 4.758 0.06 0.07 -0.10 0.10 0.10  257.0  34  48
 3965229 3628 115  69 0.466 0.11 0.05 0.490 0.11 0.05 4.792 0.06 0.12  0.00 0.10 0.10  190.4  51  19
 3966704 3869  99  67 0.520 0.07 0.05 0.548 0.08 0.05 4.745 0.06 0.07 -0.10 0.20 0.10  320.1  55  26
 3968552 3990  50  56 0.554 0.05 0.05 0.554 0.05 0.05 4.694 0.06 0.06 -0.20 0.10 0.10  361.5  34  29
 3969563 3900 150  50 0.537 0.12 0.05 0.559 0.12 0.05 4.726 0.06 0.12 -0.10 0.30 0.10  245.3  67  10
 3974804 3607  58  57 0.460 0.05 0.05 0.477 0.05 0.05 4.791 0.06 0.06  0.00 0.10 0.10  132.0  14  10
 4036313 3455  54  63 0.332 0.05 0.07 0.334 0.05 0.09 4.919 0.07 0.08 -0.10 0.10 0.10   62.8  10  14
 4037164 3919 124 161 0.550 0.11 0.07 0.554 0.09 0.09 4.701 0.06 0.12 -0.10 0.30 0.20  276.4  67  53
 4037849 3759  50  54 0.428 0.05 0.05 0.450 0.05 0.05 4.829 0.06 0.06 -0.40 0.10 0.10  291.8  37  41
 4038439 3508  50  62 0.302 0.05 0.07 0.319 0.07 0.08 4.982 0.10 0.06 -0.30 0.10 0.10  146.3  23  39
 4043862 3832  90  85 0.414 0.12 0.08 0.443 0.14 0.05 4.852 0.10 0.16 -0.60 0.40 0.20  416.1 134  89
 4044678 3688  78  75 0.440 0.07 0.05 0.458 0.07 0.05 4.812 0.06 0.09 -0.20 0.10 0.10  176.9  33  28
 4049158 3762  74  50 0.526 0.06 0.05 0.536 0.06 0.05 4.726 0.06 0.06  0.00 0.10 0.10  209.2  31  10
 4055820 3342  53  66 0.290 0.05 0.05 0.278 0.05 0.07 4.958 0.06 0.07  0.00 0.10 0.10   67.0  11  14
 4060347 3838  74 130 0.520 0.06 0.07 0.534 0.05 0.07 4.733 0.06 0.07 -0.10 0.10 0.20  284.5  38  56
 4060965 3431  69  74 0.360 0.06 0.05 0.367 0.07 0.05 4.890 0.06 0.08  0.00 0.10 0.10  100.4  18  16
 4061149 3728  78 131 0.482 0.07 0.07 0.493 0.05 0.08 4.765 0.07 0.08 -0.10 0.10 0.10  237.5  39  51
 4067894 3354  58  66 0.300 0.05 0.05 0.290 0.05 0.07 4.947 0.06 0.08  0.00 0.10 0.10  117.1  22  23
 4068018 3864 126  69 0.560 0.10 0.05 0.567 0.09 0.05 4.695 0.06 0.11  0.00 0.20 0.10  225.4  50  14
 4068727 3692 126  98 0.445 0.12 0.06 0.458 0.12 0.06 4.804 0.06 0.14 -0.20 0.20 0.10  228.0  68  42
 4074068 3498  50  50 0.297 0.05 0.05 0.311 0.07 0.05 4.987 0.06 0.06 -0.30 0.10 0.10  116.5  20  15
 4077867 3490  84  80 0.330 0.10 0.07 0.335 0.12 0.09 4.926 0.08 0.13 -0.20 0.20 0.10  133.5  43  34
 4078900 3903  71  55 0.535 0.05 0.05 0.556 0.05 0.05 4.727 0.06 0.06 -0.10 0.10 0.10  168.8  18  11
 4135605 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  307.5  29  12
 4137187 3869  53 118 0.533 0.05 0.06 0.540 0.05 0.07 4.717 0.06 0.06 -0.10 0.10 0.10  204.4  22  35
 4137343 3646 106 112 0.420 0.10 0.07 0.441 0.12 0.07 4.836 0.08 0.12 -0.20 0.20 0.10  244.1  66  57
 4139235 3882  55  97 0.471 0.05 0.08 0.496 0.05 0.06 4.789 0.09 0.06 -0.40 0.20 0.20  360.2  38  79
 4139476 3900 142  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  283.2  63  10
 4140528 3357  50  50 0.233 0.05 0.05 0.224 0.05 0.05 5.053 0.06 0.06 -0.20 0.10 0.10   94.6  19  12
 4140749 3967  63  65 0.547 0.07 0.05 0.549 0.05 0.05 4.701 0.06 0.08 -0.20 0.20 0.10  408.5  60  36
 4141950 3992 156  67 0.543 0.14 0.05 0.563 0.14 0.05 4.720 0.06 0.14 -0.20 0.50 0.10  564.6 174  47
 4143184 3482  57 125 0.350 0.05 0.11 0.359 0.06 0.12 4.905 0.12 0.08 -0.10 0.10 0.10  165.0  27  65
 4143926 3770  63  68 0.479 0.06 0.05 0.489 0.05 0.05 4.767 0.06 0.08 -0.20 0.10 0.10  436.3  65  51
 4149014 3953 142 124 0.536 0.13 0.05 0.555 0.13 0.05 4.725 0.06 0.13 -0.20 0.50 0.10  566.6 165  73
 4155840 3434  81  89 0.360 0.08 0.05 0.368 0.10 0.06 4.892 0.06 0.09  0.00 0.10 0.10  160.0  40  29
 4159885 3812  50  88 0.469 0.05 0.07 0.491 0.05 0.07 4.787 0.08 0.06 -0.30 0.10 0.20  250.1  27  49
 4164310 3478  50  50 0.390 0.05 0.05 0.402 0.05 0.05 4.860 0.06 0.06  0.00 0.10 0.10  130.0  11  10
 4164424 3728  89  93 0.482 0.08 0.06 0.493 0.07 0.07 4.765 0.06 0.09 -0.10 0.20 0.10  233.4  47  39
 4172805 3668  61  86 0.431 0.06 0.06 0.449 0.06 0.06 4.821 0.07 0.08 -0.20 0.10 0.10  200.4  33  35
 4173466 3398  50  50 0.224 0.05 0.05 0.212 0.05 0.05 5.066 0.06 0.06 -0.40 0.10 0.10   78.0  10  14
 4175517 3511  50  58 0.410 0.05 0.05 0.422 0.05 0.05 4.839 0.06 0.06  0.00 0.10 0.10  138.7  16  13
 4181240 3557  50  50 0.390 0.05 0.05 0.410 0.05 0.05 4.869 0.06 0.06 -0.10 0.10 0.10  124.7  15  10
 4181245 3554  70  61 0.370 0.08 0.05 0.386 0.09 0.06 4.888 0.06 0.11 -0.20 0.10 0.10  156.1  37  28
 4242514 3434  50  50 0.280 0.05 0.06 0.286 0.05 0.07 5.000 0.08 0.06 -0.20 0.10 0.10  107.0  10  25
 4242943 3893  95  76 0.510 0.07 0.05 0.536 0.08 0.05 4.753 0.06 0.07 -0.20 0.20 0.10  155.8  27  21
 4243354 3798  62 101 0.471 0.07 0.07 0.480 0.06 0.08 4.774 0.06 0.09 -0.30 0.20 0.20  210.4  38  43
 4246255 3461  61  51 0.380 0.05 0.05 0.389 0.05 0.05 4.869 0.06 0.06  0.00 0.10 0.10  227.3  33  23
 4247370 3887  52  50 0.531 0.05 0.05 0.551 0.05 0.05 4.729 0.06 0.06 -0.10 0.10 0.10  486.2  47  25
 4249500 3342  53  63 0.290 0.05 0.05 0.278 0.05 0.07 4.958 0.06 0.07  0.00 0.10 0.10   66.7  11  14
 4249538 3771  90  76 0.500 0.08 0.05 0.508 0.07 0.06 4.746 0.06 0.09 -0.10 0.20 0.10  354.6  67  49
 4253385 3582  50  87 0.410 0.05 0.08 0.431 0.05 0.08 4.847 0.09 0.06 -0.10 0.10 0.10  145.6  13  36
 4254223 3924 128  96 0.522 0.11 0.06 0.546 0.11 0.05 4.740 0.06 0.11 -0.20 0.40 0.10  198.0  48  30
 4255219 3900  90  69 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.30 0.10  172.0  36  11
 4255379 3900  51  81 0.537 0.05 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  342.9  39  25
 4262814 3721  64  50 0.510 0.06 0.05 0.522 0.05 0.05 4.741 0.06 0.06  0.00 0.10 0.10  253.4  36  10
 4264634 3939  50  86 0.550 0.05 0.05 0.563 0.05 0.06 4.708 0.06 0.06 -0.10 0.10 0.10  206.5  16  28
 4265815 3514  87  67 0.370 0.09 0.05 0.385 0.11 0.05 4.887 0.06 0.12 -0.10 0.20 0.10  119.4  33  16
 4269448 3982  50  50 0.594 0.05 0.05 0.598 0.05 0.05 4.667 0.06 0.06  0.00 0.10 0.10  347.1  10  10
 4270441 3705  65  81 0.400 0.05 0.09 0.425 0.06 0.07 4.862 0.10 0.06 -0.40 0.10 0.20  226.4  34  58
 4272610 3878  64  50 0.523 0.05 0.05 0.551 0.05 0.05 4.742 0.06 0.06 -0.10 0.10 0.10  317.7  30  21
 4273882 3980 172  79 0.540 0.15 0.05 0.564 0.15 0.05 4.725 0.06 0.15 -0.20 0.50 0.10  378.7 123  35
 4275230 3886  50  96 0.540 0.05 0.05 0.544 0.05 0.06 4.709 0.06 0.06 -0.10 0.10 0.10  250.7  19  37
 4275681 3529  50  50 0.380 0.05 0.05 0.392 0.05 0.05 4.872 0.06 0.06 -0.10 0.10 0.10  169.7  15  10
 4277598 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  116.4  16  14
 4279048 3829  54 108 0.520 0.05 0.06 0.528 0.05 0.07 4.729 0.06 0.06 -0.10 0.10 0.10  268.9  26  45
 4280515 3942  79  54 0.548 0.06 0.05 0.570 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  272.9  41  14
 4280967 3900 224  50 0.537 0.15 0.05 0.559 0.15 0.05 4.726 0.06 0.15 -0.10 0.30 0.10  314.7 109  10
 4281425 3804  67  52 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.07 -0.10 0.10 0.10  231.3  30  12
 4283965 3536  61  50 0.350 0.06 0.05 0.371 0.08 0.05 4.920 0.06 0.08 -0.20 0.10 0.10  147.4  29  15
 4346765 3521  50  78 0.350 0.05 0.07 0.361 0.05 0.08 4.907 0.08 0.06 -0.20 0.10 0.10  167.2  21  41
 4346809 3342  50  51 0.290 0.05 0.05 0.278 0.05 0.05 4.958 0.06 0.06  0.00 0.10 0.10   82.0  11  14
 4349469 3578  66  73 0.375 0.06 0.07 0.401 0.08 0.06 4.893 0.09 0.07 -0.20 0.10 0.10  121.3  22  27
 4349785 3686  50  50 0.390 0.05 0.05 0.414 0.05 0.05 4.873 0.06 0.06 -0.40 0.10 0.10  185.0  22  11
 4355120 3552  67  50 0.390 0.06 0.05 0.406 0.08 0.05 4.864 0.06 0.08 -0.10 0.10 0.10   95.4  17  10
 4355503 3585  74  85 0.389 0.08 0.07 0.407 0.09 0.07 4.867 0.07 0.10 -0.20 0.10 0.10  130.4  28  27
 4356597 3871  71  99 0.480 0.07 0.07 0.485 0.06 0.09 4.762 0.06 0.10 -0.40 0.20 0.30  212.7  37  46
 4357520 3745 114  64 0.520 0.09 0.05 0.529 0.08 0.05 4.730 0.06 0.10  0.00 0.10 0.10  193.2  41  12
 4364717 3312  50  62 0.176 0.07 0.05 0.157 0.06 0.06 5.141 0.09 0.21 -0.40 0.20 0.10   96.6  37  31
 4366173 3992  91  61 0.560 0.06 0.05 0.580 0.07 0.05 4.705 0.06 0.06 -0.10 0.20 0.10  473.8  70  31
 4367215 3937  92  60 0.547 0.07 0.05 0.565 0.07 0.05 4.715 0.06 0.07 -0.10 0.20 0.10  264.3  41  18
 4367318 3651  69  51 0.446 0.07 0.05 0.462 0.06 0.05 4.805 0.06 0.08 -0.10 0.10 0.10  187.3  32  14
 4370853 3863  87 110 0.497 0.09 0.07 0.501 0.07 0.08 4.746 0.06 0.11 -0.30 0.30 0.20  269.5  55  52
 4375359 3402  56  50 0.260 0.05 0.06 0.259 0.07 0.06 5.023 0.08 0.06 -0.20 0.10 0.10  102.4  21  26
 4377055 3904  83  98 0.540 0.06 0.06 0.554 0.06 0.06 4.717 0.06 0.07 -0.10 0.20 0.10  234.1  34  37
 4378621 3587  74  51 0.410 0.06 0.05 0.429 0.07 0.05 4.845 0.06 0.08 -0.10 0.10 0.10  149.3  27  15
 4381324 3518  55  78 0.323 0.06 0.07 0.327 0.07 0.09 4.934 0.07 0.09 -0.30 0.10 0.10  139.9  28  36
 4383431 3972  65  70 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  329.7  36  38
 4386137 3511 104 117 0.318 0.10 0.11 0.321 0.12 0.13 4.938 0.12 0.14 -0.30 0.20 0.20  133.8  48  56
 4443489 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  266.3  15  22
 4446088 3311  50  50 0.225 0.05 0.05 0.208 0.05 0.05 5.050 0.06 0.06 -0.10 0.10 0.10  104.9  15  15
 4446105 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  422.5  10  10
 4448009 3230  50  50 0.122 0.05 0.11 0.107 0.05 0.11 5.294 0.27 0.06 -0.10 0.10 0.10   63.8  10  62
 4454364 3603  50  50 0.423 0.05 0.05 0.443 0.05 0.05 4.832 0.06 0.06 -0.10 0.10 0.10  181.2  13  10
 4458155 3413  50  50 0.215 0.05 0.05 0.203 0.05 0.05 5.082 0.06 0.06 -0.50 0.10 0.10   91.0  16  12
 4465957 3455  53  55 0.332 0.05 0.07 0.334 0.05 0.09 4.919 0.06 0.08 -0.10 0.10 0.10  108.1  18  24
 4471741 3867  68 105 0.525 0.05 0.06 0.545 0.05 0.06 4.734 0.06 0.06 -0.10 0.10 0.10  294.5  33  51
 4473355 3884  90  91 0.540 0.08 0.05 0.543 0.06 0.06 4.709 0.06 0.09 -0.10 0.20 0.10  296.8  53  41
 4473475 3436  50  50 0.319 0.05 0.05 0.322 0.05 0.05 4.938 0.06 0.06 -0.10 0.10 0.10  106.3  12  10
 4474292 3864 116  69 0.560 0.08 0.05 0.567 0.07 0.05 4.695 0.06 0.09  0.00 0.10 0.10  296.7  56  18
 4476546 3345  50  51 0.293 0.08 0.05 0.282 0.09 0.05 4.955 0.06 0.11  0.00 0.10 0.10  112.3  31  19
 4482203 3747 146  85 0.520 0.12 0.05 0.531 0.11 0.05 4.731 0.06 0.14  0.00 0.20 0.10  299.6  84  27
 4488006 3342  53  62 0.290 0.05 0.05 0.278 0.05 0.07 4.958 0.06 0.08  0.00 0.10 0.10  109.8  20  23
 4489051 3574  50  50 0.400 0.05 0.05 0.421 0.05 0.05 4.858 0.06 0.06 -0.10 0.10 0.10  104.6  10  10
 4540508 3734  50  50 0.513 0.05 0.05 0.528 0.05 0.05 4.740 0.06 0.06  0.00 0.10 0.10  262.9  14  10
 4543236 3539  50  51 0.380 0.05 0.05 0.398 0.05 0.05 4.879 0.06 0.06 -0.10 0.10 0.10  166.5  16  17
 4543237 3849  99  50 0.546 0.07 0.05 0.569 0.07 0.05 4.720 0.06 0.06  0.00 0.10 0.10  167.9  26  10
 4543884 3688  73  50 0.463 0.07 0.05 0.479 0.06 0.05 4.788 0.06 0.08 -0.10 0.10 0.10  268.3  44  16
 4544623 3623  50  76 0.410 0.05 0.06 0.430 0.05 0.06 4.847 0.07 0.06 -0.20 0.10 0.10  213.3  21  39
 4544639 3482  50  53 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.07 -0.10 0.10 0.10  158.1  22  17
 4544783 3430  65  57 0.303 0.06 0.05 0.312 0.08 0.05 4.968 0.07 0.08 -0.10 0.10 0.10  136.8  32  24
 4545041 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.07  0.00 0.10 0.10  100.0  16  13
 4545209 3227  50  50 0.200 0.05 0.05 0.176 0.05 0.05 5.082 0.06 0.10  0.00 0.10 0.10   73.6  16  13
 4545964 3887  50  50 0.524 0.05 0.05 0.553 0.05 0.05 4.743 0.06 0.06 -0.10 0.10 0.10  259.6  18  17
 4546642 3924  92  50 0.522 0.07 0.05 0.546 0.07 0.05 4.740 0.06 0.07 -0.20 0.20 0.10  319.3  54  29
 4547380 3980  50  70 0.549 0.05 0.05 0.554 0.05 0.05 4.703 0.06 0.06 -0.20 0.10 0.10  242.6  22  23
 4547416 3996  54  50 0.572 0.05 0.05 0.574 0.05 0.05 4.682 0.06 0.06 -0.10 0.10 0.10  214.3  20  10
 4551429 3546  67  58 0.390 0.05 0.05 0.407 0.06 0.05 4.866 0.06 0.06 -0.10 0.10 0.10   97.4  14  11
 4553205 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  114.2  13  11
 4554367 3950  58  60 0.532 0.05 0.05 0.553 0.06 0.05 4.730 0.06 0.06 -0.20 0.20 0.10  228.4  24  23
 4555523 3957  61  56 0.535 0.06 0.05 0.554 0.06 0.05 4.725 0.06 0.06 -0.20 0.20 0.10  350.7  48  33
 4562228 3903  75  60 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.07 -0.20 0.20 0.10  264.0  42  22
 4562244 3993 136  80 0.557 0.11 0.05 0.582 0.12 0.05 4.711 0.06 0.10 -0.10 0.40 0.10  385.2  98  29
 4566277 3952  79  92 0.550 0.06 0.06 0.572 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  359.6  53  52
 4569115 3675 110 111 0.434 0.11 0.07 0.453 0.12 0.07 4.819 0.07 0.13 -0.20 0.20 0.10  198.8  55  41
 4571091 3646  62  61 0.480 0.05 0.05 0.492 0.05 0.05 4.768 0.06 0.06  0.00 0.10 0.10  164.9  17  14
 4575141 3900  78 101 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  239.6  39  22
 4581344 3845  50  50 0.555 0.05 0.05 0.561 0.05 0.05 4.699 0.06 0.06  0.00 0.10 0.10  332.6  25  10
 4633585 3772  50  70 0.480 0.05 0.05 0.490 0.05 0.05 4.766 0.06 0.06 -0.20 0.10 0.10  192.5  10  25
 4633631 3980  77  94 0.540 0.05 0.05 0.564 0.05 0.05 4.725 0.06 0.06 -0.20 0.10 0.10  587.3  34  60
 4637507 3567  50  59 0.294 0.05 0.07 0.310 0.05 0.07 4.994 0.10 0.06 -0.50 0.10 0.10  211.6  20  53
 4639615 3757  57  50 0.452 0.05 0.05 0.466 0.05 0.05 4.797 0.06 0.07 -0.30 0.10 0.10  195.5  27  21
 4640084 3933  71  50 0.570 0.05 0.05 0.593 0.05 0.05 4.700 0.06 0.06  0.00 0.10 0.10  336.4  36  17
 4641097 3514  65  50 0.360 0.07 0.05 0.382 0.09 0.05 4.908 0.06 0.09 -0.10 0.10 0.10  158.4  33  22
 4644320 3900 105  96 0.537 0.08 0.06 0.559 0.08 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  405.7  75  59
 4645733 3772  98 114 0.480 0.09 0.06 0.490 0.08 0.06 4.766 0.06 0.11 -0.20 0.20 0.10  271.9  60  49
 4647381 3903  72  51 0.533 0.05 0.05 0.557 0.05 0.05 4.731 0.06 0.06 -0.10 0.10 0.10  310.7  33  21
 4648234 3731  78  53 0.482 0.08 0.05 0.496 0.07 0.05 4.767 0.06 0.09 -0.10 0.20 0.10  110.0  19  10
 4651273 3891  50  50 0.560 0.05 0.05 0.580 0.05 0.05 4.706 0.06 0.06  0.00 0.10 0.10  339.9  17  17
 4660255 3917  91  78 0.570 0.06 0.05 0.586 0.06 0.05 4.694 0.06 0.06  0.00 0.10 0.10  276.3  39  20
 4662431 3537  53  74 0.336 0.06 0.06 0.342 0.07 0.08 4.921 0.07 0.09 -0.30 0.10 0.10  163.0  32  37
 4669977 3410  50  50 0.345 0.05 0.05 0.350 0.05 0.05 4.906 0.06 0.06  0.00 0.10 0.10  127.0  15  11
 4670415 3967  50  69 0.547 0.05 0.05 0.549 0.05 0.05 4.701 0.06 0.06 -0.20 0.10 0.10  273.3  18  24
 4672900 3478  50  50 0.320 0.06 0.05 0.328 0.07 0.05 4.943 0.06 0.07 -0.20 0.10 0.10   95.9  18  10
 4673366 3930 101  57 0.580 0.07 0.05 0.585 0.06 0.05 4.678 0.06 0.08  0.00 0.10 0.10  352.6  57  15
 4680642 3517  56  58 0.410 0.05 0.05 0.427 0.05 0.05 4.843 0.06 0.06  0.00 0.10 0.10  176.9  21  19
 4680677 3797  52 109 0.510 0.05 0.06 0.517 0.05 0.07 4.737 0.06 0.06 -0.10 0.10 0.10  241.5  19  41
 4725531 3804  72 124 0.513 0.06 0.07 0.519 0.05 0.07 4.734 0.06 0.08 -0.10 0.10 0.10  282.5  40  54
 4725681 3758  60  95 0.474 0.06 0.06 0.486 0.05 0.06 4.774 0.06 0.07 -0.20 0.10 0.10  215.8  29  35
 4725734 3957  99 106 0.535 0.09 0.06 0.554 0.09 0.05 4.725 0.06 0.09 -0.20 0.30 0.10  370.6  74  56
 4726192 3830  57  50 0.520 0.05 0.05 0.529 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  173.3  20  10
 4726552 3291  50  55 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.07  0.00 0.10 0.10  136.6  24  27
 4728952 3967 108  53 0.582 0.06 0.05 0.600 0.06 0.05 4.686 0.06 0.06  0.00 0.10 0.10  293.0  43  15
 4729962 3617  77  50 0.400 0.07 0.05 0.420 0.08 0.05 4.858 0.06 0.09 -0.20 0.10 0.10  193.9  38  27
 4731525 3421  54  62 0.350 0.09 0.05 0.358 0.11 0.05 4.905 0.06 0.11  0.00 0.10 0.10   62.6  16  10
 4732250 3955 101  69 0.514 0.08 0.06 0.536 0.09 0.05 4.745 0.07 0.09 -0.30 0.30 0.20  343.5  67  55
 4732983 3990 110  89 0.571 0.10 0.05 0.571 0.08 0.06 4.681 0.06 0.10 -0.10 0.30 0.10  342.4  70  42
 4735754 3677  68  81 0.438 0.07 0.06 0.450 0.06 0.06 4.810 0.06 0.09 -0.20 0.10 0.10  110.1  20  18
 4735815 3659  50  70 0.451 0.05 0.06 0.474 0.05 0.05 4.806 0.07 0.06 -0.10 0.10 0.10  220.0  10  38
 4736554 3936  87  95 0.556 0.08 0.05 0.557 0.06 0.06 4.694 0.06 0.09 -0.10 0.20 0.10  235.3  39  31
 4737129 3634  98  62 0.437 0.09 0.05 0.453 0.09 0.05 4.814 0.06 0.11 -0.10 0.20 0.10  212.5  49  20
 4738451 3711  50  50 0.475 0.05 0.05 0.486 0.05 0.05 4.771 0.06 0.06 -0.10 0.10 0.10  318.7  36  14
 4739885 3859  80 128 0.475 0.08 0.09 0.481 0.06 0.10 4.767 0.08 0.10 -0.40 0.20 0.30  303.5  54  78
 4740044 3929  82  65 0.542 0.06 0.05 0.564 0.07 0.05 4.722 0.06 0.06 -0.10 0.20 0.10  353.6  52  27
 4741455 3799  60  87 0.492 0.05 0.05 0.499 0.05 0.05 4.753 0.06 0.07 -0.20 0.10 0.10  201.9  26  28
 4743065 3772  86  50 0.512 0.06 0.05 0.545 0.07 0.05 4.756 0.06 0.06  0.00 0.10 0.10  372.6  55  26
 4743351 3918  74  79 0.533 0.07 0.05 0.536 0.06 0.05 4.715 0.06 0.08 -0.20 0.20 0.10  129.8  19  14
 4751044 3780  75 119 0.464 0.08 0.07 0.473 0.07 0.09 4.781 0.06 0.11 -0.30 0.20 0.20  277.9  58  64
 4752465 3453  59  58 0.270 0.05 0.07 0.274 0.07 0.08 5.014 0.10 0.06 -0.30 0.10 0.10   94.0  18  27
 4754115 3929 149 114 0.541 0.12 0.07 0.564 0.12 0.06 4.724 0.07 0.12 -0.10 0.40 0.10  312.1  84  58
 4755441 3528  50  58 0.420 0.05 0.05 0.433 0.05 0.05 4.828 0.06 0.06  0.00 0.10 0.10  167.4  15  16
 4756732 3652  71  71 0.370 0.08 0.07 0.396 0.09 0.06 4.900 0.09 0.10 -0.40 0.20 0.10  199.9  44  43
 4758595 3573  88  77 0.400 0.08 0.05 0.421 0.09 0.05 4.858 0.06 0.10 -0.10 0.10 0.10   35.1  10  10
 4758926 3754  63  71 0.473 0.06 0.05 0.483 0.05 0.05 4.773 0.06 0.08 -0.20 0.10 0.10  252.6  38  34
 4758956 3461  50  50 0.380 0.05 0.05 0.389 0.05 0.05 4.869 0.06 0.06  0.00 0.10 0.10  135.9  10  10
 4764652 3451  55  50 0.250 0.05 0.06 0.249 0.06 0.06 5.039 0.09 0.06 -0.40 0.10 0.10   91.2  17  22
 4768944 3411  51  50 0.298 0.06 0.05 0.292 0.07 0.05 4.954 0.06 0.09 -0.10 0.10 0.10  112.5  24  17
 4770707 3469  50  50 0.315 0.05 0.05 0.314 0.05 0.07 4.938 0.06 0.06 -0.20 0.10 0.10   67.9  10  11
 4813925 3649  50  50 0.440 0.05 0.05 0.464 0.05 0.05 4.818 0.06 0.06 -0.10 0.10 0.10  222.5  29  10
 4814229 3370  75  69 0.313 0.10 0.05 0.306 0.11 0.07 4.933 0.06 0.14  0.00 0.10 0.10  121.9  42  21
 4818089 3578  50  64 0.375 0.05 0.06 0.401 0.07 0.06 4.893 0.09 0.06 -0.20 0.10 0.10  146.1  20  30
 4818671 3960  81  93 0.549 0.05 0.06 0.573 0.06 0.05 4.717 0.06 0.06 -0.10 0.20 0.10  268.6  32  42
 4818821 3842  54 108 0.526 0.05 0.06 0.531 0.05 0.07 4.721 0.06 0.06 -0.10 0.10 0.10  309.6  22  52
 4819512 3385  50  51 0.216 0.05 0.05 0.204 0.05 0.06 5.077 0.08 0.06 -0.40 0.10 0.10  144.4  13  35
 4819766 3635  52  70 0.410 0.05 0.06 0.432 0.06 0.06 4.848 0.07 0.07 -0.20 0.10 0.10  186.4  28  34
 4820222 3996  72  50 0.578 0.05 0.05 0.613 0.06 0.05 4.702 0.06 0.06  0.00 0.10 0.10  541.0  52  39
 4821787 3543  52  65 0.240 0.05 0.08 0.240 0.05 0.09 5.058 0.11 0.06 -0.70 0.20 0.20  182.8  33  64
 4824868 3866  50  50 0.477 0.05 0.05 0.485 0.05 0.05 4.767 0.06 0.06 -0.40 0.10 0.10  298.3  27  10
 4825739 3723  79  78 0.447 0.06 0.06 0.476 0.07 0.05 4.815 0.08 0.06 -0.20 0.10 0.10  350.0  55  62
 4827161 3474  50  50 0.316 0.05 0.05 0.324 0.05 0.05 4.948 0.06 0.06 -0.20 0.10 0.10   95.6  10  10
 4831331 3514  59  59 0.370 0.05 0.07 0.385 0.05 0.08 4.887 0.07 0.06 -0.10 0.10 0.10  145.0  18  33
 4832355 3994  53 111 0.554 0.05 0.07 0.583 0.05 0.06 4.717 0.07 0.06 -0.10 0.10 0.20  329.4  19  57
 4832572 3329  50  53 0.280 0.05 0.05 0.266 0.05 0.06 4.969 0.06 0.06  0.00 0.10 0.10   82.5  10  15
 4833367 3830  70 130 0.440 0.07 0.11 0.457 0.06 0.12 4.810 0.10 0.09 -0.50 0.20 0.40  277.4  50  94
 4839493 3980  96  92 0.549 0.09 0.05 0.554 0.08 0.05 4.703 0.06 0.10 -0.20 0.30 0.10  377.5  74  43
 4840079 3375  56  50 0.317 0.05 0.05 0.311 0.06 0.05 4.929 0.06 0.08  0.00 0.10 0.10  129.7  22  16
 4844804 3956  83  69 0.558 0.07 0.05 0.566 0.06 0.05 4.697 0.06 0.08 -0.10 0.20 0.10  311.3  49  20
 4848532 3631  98 112 0.152 0.05 0.10 0.141 0.05 0.12 5.226 0.20 0.13 -1.70 0.70 0.70   59.0  14  43
 4850610 3743  52  72 0.376 0.07 0.06 0.402 0.07 0.05 4.893 0.08 0.09 -0.60 0.20 0.10  190.0  36  36
 4861287 3724  74  86 0.414 0.06 0.08 0.431 0.06 0.08 4.838 0.09 0.09 -0.40 0.10 0.20  151.1  27  36
 4863874 3538  65  64 0.360 0.06 0.06 0.374 0.07 0.06 4.898 0.07 0.07 -0.20 0.10 0.10  127.7  23  26
 4864391 3813  75 109 0.477 0.06 0.07 0.485 0.05 0.08 4.767 0.07 0.08 -0.30 0.10 0.20  228.9  34  48
 4902806 3519  50  50 0.340 0.05 0.05 0.359 0.05 0.05 4.930 0.06 0.06 -0.20 0.10 0.10   85.1  10  10
 4904416 3953 137 105 0.536 0.12 0.05 0.555 0.12 0.05 4.725 0.06 0.13 -0.20 0.40 0.10  562.0 156  63
 4904469 3862  85  57 0.560 0.07 0.05 0.566 0.05 0.05 4.694 0.06 0.08  0.00 0.10 0.10  551.8  86  25
 4908089 3900 127  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  176.3  37  10
 4908565 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  335.0  31  18
 4909186 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   49.3  10  10
 4913852 3564  50  57 0.401 0.05 0.05 0.419 0.05 0.05 4.854 0.06 0.06 -0.10 0.10 0.10  185.6  22  18
 4914737 3928  50  81 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  236.4  21  31
 4915749 3972  65  60 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  226.7  24  11
 4917139 3900 139  52 0.537 0.13 0.05 0.559 0.13 0.05 4.726 0.06 0.13 -0.10 0.40 0.10  317.3  94  13
 4918154 3845  75  74 0.526 0.06 0.05 0.532 0.05 0.06 4.723 0.06 0.07 -0.10 0.10 0.10  276.3  36  35
 4921143 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   53.9  10  10
 4931188 3704  50  50 0.470 0.05 0.05 0.485 0.05 0.05 4.780 0.06 0.06 -0.10 0.10 0.10  212.0  12  12
 4931385 3838  50 122 0.447 0.05 0.10 0.456 0.05 0.12 4.797 0.08 0.06 -0.50 0.10 0.40   96.7  10  30
 4932287 3788  65 114 0.423 0.07 0.10 0.439 0.07 0.10 4.829 0.09 0.10 -0.50 0.20 0.30  242.0  47  77
 4932675 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10   79.9  10  11
 4936334 3433 131 292 0.104 0.05 0.14 0.099 0.05 0.14 5.400 0.36 0.06 -2.00 0.50 1.30   38.4  10  58
 4939265 3694  74  83 0.400 0.07 0.08 0.417 0.08 0.07 4.854 0.09 0.09 -0.40 0.20 0.20   79.9  15  19
 4939621 3838  50  50 0.447 0.05 0.05 0.456 0.05 0.05 4.797 0.06 0.07 -0.50 0.10 0.10  208.5  25  21
 4941223 3480  61  60 0.320 0.07 0.05 0.329 0.10 0.05 4.946 0.06 0.09 -0.20 0.20 0.10  116.8  29  17
 4946483 3570  58  75 0.380 0.05 0.06 0.397 0.05 0.07 4.878 0.07 0.06 -0.20 0.10 0.10  162.1  20  32
 4949012 3952  79  72 0.550 0.06 0.05 0.572 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  312.1  45  18
 4951466 3778  56 124 0.420 0.05 0.12 0.434 0.05 0.13 4.829 0.10 0.08 -0.50 0.10 0.40  232.9  33  86
 4951915 3774  96 128 0.440 0.09 0.10 0.451 0.08 0.11 4.806 0.10 0.12 -0.40 0.20 0.30  206.1  48  63
 4953282 3488  61  84 0.329 0.07 0.07 0.331 0.08 0.09 4.925 0.07 0.10 -0.20 0.10 0.10  116.9  27  31
 4989298 3432  52  58 0.240 0.05 0.06 0.236 0.05 0.07 5.051 0.09 0.06 -0.40 0.10 0.10  165.3  25  49
 4990711 3557 102  77 0.430 0.10 0.05 0.452 0.12 0.05 4.827 0.06 0.11  0.00 0.10 0.10  254.7  67  33
 4990862 3584  58  50 0.450 0.05 0.05 0.464 0.05 0.05 4.799 0.06 0.06  0.00 0.10 0.10  220.0  25  12
 4991026 3608  77  54 0.420 0.07 0.05 0.441 0.07 0.05 4.836 0.06 0.08 -0.10 0.10 0.10  203.7  40  20
 4991533 3896  82 143 0.461 0.07 0.12 0.483 0.06 0.11 4.795 0.12 0.08 -0.50 0.20 0.40  288.3  47 100
 4992056 3379  52  57 0.321 0.05 0.05 0.316 0.05 0.05 4.925 0.06 0.08  0.00 0.10 0.10  117.5  20  17
 4994641 3819  89  96 0.478 0.09 0.07 0.489 0.08 0.07 4.768 0.06 0.11 -0.30 0.30 0.20  233.7  50  42
 4995581 3415  50  92 0.301 0.05 0.10 0.295 0.05 0.13 4.952 0.10 0.06 -0.10 0.10 0.10  112.3  15  43
 4997179 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   65.3  10  10
 4999583 3584 106  76 0.450 0.10 0.05 0.464 0.11 0.05 4.799 0.06 0.11  0.00 0.10 0.10  309.0  80  33
 5000970 3590  60  56 0.451 0.05 0.05 0.469 0.05 0.05 4.800 0.06 0.06  0.00 0.10 0.10  113.8  13  10
 5005406 3677  74  63 0.410 0.07 0.06 0.431 0.07 0.05 4.848 0.07 0.08 -0.30 0.10 0.10  168.3  32  28
 5009036 3714  71  71 0.382 0.08 0.06 0.408 0.09 0.05 4.886 0.08 0.10 -0.50 0.20 0.10  201.1  45  39
 5016904 3382  57  93 0.277 0.05 0.10 0.266 0.05 0.13 4.979 0.11 0.07 -0.10 0.10 0.10   80.6  14  34
 5019722 3955 113  80 0.514 0.09 0.07 0.536 0.10 0.05 4.745 0.07 0.10 -0.30 0.40 0.20  330.8  73  55
 5035870 3950 126  82 0.532 0.10 0.05 0.553 0.11 0.05 4.730 0.06 0.11 -0.20 0.40 0.10  258.7  60  33
 5041192 3600  82  58 0.350 0.08 0.05 0.363 0.09 0.06 4.910 0.06 0.11 -0.40 0.20 0.10  146.7  37  26
 5077534 3670  50  50 0.454 0.05 0.05 0.471 0.05 0.05 4.796 0.06 0.06 -0.10 0.10 0.10  287.2  33  18
 5077615 3997  50  50 0.557 0.05 0.05 0.584 0.05 0.05 4.713 0.06 0.06 -0.10 0.10 0.10  366.4  13  21
 5077889 3401  50  50 0.280 0.05 0.05 0.285 0.05 0.05 4.999 0.06 0.06 -0.10 0.10 0.10  109.9  10  13
 5078917 3996  87  63 0.578 0.05 0.05 0.613 0.06 0.05 4.702 0.06 0.06  0.00 0.10 0.10  514.8  52  40
 5079348 3291  50  53 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.06  0.00 0.10 0.10   51.4  10  10
 5080636 3584  69  54 0.450 0.08 0.05 0.464 0.08 0.05 4.799 0.06 0.09  0.00 0.10 0.10  108.1  22  10
 5083330 3785  50  50 0.532 0.05 0.05 0.545 0.05 0.05 4.722 0.06 0.06  0.00 0.10 0.10  270.1  14  10
 5083480 3758  50  50 0.518 0.05 0.05 0.539 0.05 0.05 4.741 0.06 0.06  0.00 0.10 0.10  285.2  18  16
 5083679 3900 104  50 0.537 0.08 0.05 0.559 0.08 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  400.0  74  10
 5087108 3692  50  66 0.445 0.05 0.05 0.458 0.05 0.05 4.804 0.06 0.06 -0.20 0.10 0.10  206.4  13  29
 5087223 3894  70  95 0.541 0.05 0.05 0.548 0.05 0.06 4.710 0.06 0.06 -0.10 0.10 0.10  294.5  35  42
 5093980 3700  56  89 0.380 0.05 0.09 0.398 0.05 0.08 4.879 0.10 0.07 -0.50 0.10 0.20  201.6  30  55
 5095098 3994  66 106 0.554 0.05 0.07 0.583 0.05 0.06 4.717 0.07 0.06 -0.10 0.10 0.20  245.9  16  42
 5096204 3980  85  66 0.549 0.07 0.05 0.554 0.06 0.05 4.703 0.06 0.08 -0.20 0.20 0.10  180.3  28  17
 5096924 3734  76 165 0.420 0.07 0.12 0.436 0.07 0.12 4.831 0.10 0.09 -0.40 0.20 0.30  239.0  46  92
 5108451 3533  50  50 0.330 0.05 0.05 0.341 0.06 0.05 4.934 0.06 0.08 -0.30 0.10 0.10  140.0  25  13
 5108769 3568  50  50 0.273 0.05 0.06 0.281 0.05 0.06 5.016 0.08 0.06 -0.60 0.10 0.10  130.9  10  29
 5110817 3725 105  82 0.437 0.11 0.06 0.453 0.10 0.05 4.813 0.06 0.13 -0.30 0.20 0.10  170.1  46  28
 5110832 3418  51  55 0.350 0.05 0.05 0.356 0.05 0.05 4.901 0.06 0.07  0.00 0.10 0.10   98.8  15  10
 5112157 3884  51  50 0.540 0.05 0.05 0.543 0.05 0.05 4.709 0.06 0.06 -0.10 0.10 0.10  241.2  22  10
 5122859 3658  59  63 0.360 0.07 0.05 0.373 0.07 0.06 4.898 0.06 0.10 -0.50 0.10 0.10  182.7  36  33
 5123682 3741  79  51 0.488 0.07 0.05 0.498 0.05 0.05 4.758 0.06 0.09 -0.10 0.10 0.10  251.8  42  14
 5124735 3903 124  57 0.523 0.11 0.05 0.541 0.11 0.05 4.735 0.06 0.11 -0.20 0.30 0.10  188.6  47  14
 5125261 3686  77  68 0.440 0.08 0.05 0.457 0.09 0.05 4.811 0.06 0.09 -0.20 0.20 0.10  188.6  41  27
 5125745 3546  52  63 0.430 0.05 0.05 0.444 0.05 0.05 4.819 0.06 0.06  0.00 0.10 0.10  205.5  19  22
 5164701 3646  50  50 0.410 0.05 0.05 0.440 0.05 0.05 4.856 0.06 0.06 -0.20 0.10 0.10  197.9  10  13
 5165872 3709  60  50 0.452 0.06 0.05 0.466 0.05 0.05 4.796 0.06 0.08 -0.20 0.10 0.10  170.2  27  10
 5168614 3628  63  82 0.410 0.05 0.07 0.429 0.06 0.06 4.846 0.07 0.07 -0.20 0.10 0.10  211.1  32  43
 5168677 3931  80  68 0.538 0.06 0.05 0.566 0.07 0.05 4.730 0.06 0.06 -0.10 0.20 0.10  314.0  43  36
 5174655 3651  86 103 0.400 0.10 0.09 0.417 0.10 0.09 4.854 0.10 0.13 -0.30 0.20 0.20  293.9  81  83
 5175065 3893  79 134 0.540 0.06 0.06 0.548 0.05 0.07 4.712 0.06 0.07 -0.10 0.10 0.20  359.4  46  63
 5175240 3842  75  50 0.550 0.06 0.05 0.563 0.06 0.05 4.708 0.06 0.07  0.00 0.10 0.10  356.7  52  12
 5177193 3820  64  96 0.480 0.06 0.07 0.487 0.05 0.07 4.763 0.06 0.08 -0.30 0.10 0.20  291.9  43  56
 5180528 3637  65  56 0.476 0.05 0.05 0.488 0.05 0.05 4.772 0.06 0.06  0.00 0.10 0.10  191.7  22  14
 5182317 3391  50  56 0.284 0.05 0.08 0.274 0.05 0.10 4.970 0.08 0.06 -0.10 0.10 0.10  161.7  21  48
 5182822 3900  79  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  292.0  36  10
 5184209 3900  55 105 0.540 0.05 0.06 0.552 0.05 0.06 4.715 0.06 0.06 -0.10 0.10 0.10  489.0  49  79
 5184487 3545 163 102 0.429 0.18 0.07 0.443 0.20 0.07 4.819 0.07 0.22  0.00 0.20 0.20  282.4 131  63
 5184740 3748  50  55 0.520 0.05 0.05 0.532 0.05 0.05 4.732 0.06 0.06  0.00 0.10 0.10  297.1  22  17
 5185309 3916  57  94 0.550 0.05 0.05 0.552 0.05 0.06 4.700 0.06 0.06 -0.10 0.10 0.10  340.3  38  47
 5185509 3546  58  50 0.390 0.05 0.05 0.407 0.06 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  176.0  25  12
 5193112 3501  50  50 0.306 0.05 0.05 0.312 0.06 0.06 4.961 0.06 0.07 -0.30 0.10 0.10  123.7  23  19
 5200198 3417  52  74 0.350 0.05 0.05 0.355 0.05 0.06 4.900 0.06 0.07  0.00 0.10 0.10  110.5  17  15
 5200500 3797  76  84 0.510 0.06 0.05 0.517 0.05 0.06 4.737 0.06 0.08 -0.10 0.10 0.10  251.6  37  36
 5201711 3749 105 153 0.428 0.10 0.11 0.441 0.10 0.12 4.820 0.10 0.13 -0.40 0.20 0.30  130.0  34  46
 5207289 3688  84  58 0.463 0.07 0.05 0.479 0.07 0.05 4.788 0.06 0.09 -0.10 0.20 0.10  198.7  37  16
 5210507 3815  55  50 0.456 0.05 0.05 0.468 0.05 0.05 4.790 0.06 0.07 -0.40 0.10 0.10  208.4  26  23
 5211083 3962  79  77 0.547 0.07 0.05 0.547 0.06 0.05 4.700 0.06 0.09 -0.20 0.20 0.10  277.7  43  27
 5211598 3900 159  60 0.537 0.16 0.05 0.559 0.15 0.05 4.726 0.06 0.16 -0.10 0.50 0.10  314.6 109  14
 5212855 3993  51  61 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  336.1  31  16
 5219067 3590  61  56 0.319 0.07 0.05 0.328 0.08 0.06 4.946 0.06 0.10 -0.50 0.10 0.10  155.0  35  22
 5252367 3316  56  58 0.270 0.05 0.05 0.253 0.05 0.06 4.981 0.06 0.07  0.00 0.10 0.10   51.3  10  10
 5253697 3570  79  92 0.380 0.08 0.07 0.397 0.09 0.08 4.878 0.08 0.11 -0.20 0.10 0.10  219.6  54  52
 5253844 3461  50  50 0.380 0.05 0.05 0.389 0.05 0.05 4.869 0.06 0.06  0.00 0.10 0.10  167.0  16  14
 5254831 3354  52  67 0.250 0.05 0.10 0.244 0.05 0.11 5.030 0.13 0.06 -0.10 0.10 0.10  107.5  20  46
 5255412 3969  96  62 0.589 0.07 0.05 0.596 0.05 0.05 4.674 0.06 0.07  0.00 0.10 0.10  270.9  41  13
 5255954 3901  53 114 0.542 0.05 0.06 0.551 0.05 0.07 4.711 0.06 0.06 -0.10 0.10 0.10  233.1  24  38
 5256612 3197  76  50 0.155 0.05 0.05 0.134 0.05 0.05 5.182 0.10 0.13  0.00 0.10 0.30   50.5  13  11
 5256645 3896  95  77 0.570 0.07 0.05 0.576 0.06 0.05 4.687 0.06 0.08  0.00 0.10 0.10  253.7  40  16
 5262561 3620  74  50 0.468 0.08 0.05 0.481 0.07 0.05 4.781 0.06 0.09  0.00 0.10 0.10  171.9  33  10
 5262580 3414  50  50 0.215 0.05 0.05 0.204 0.05 0.05 5.083 0.06 0.06 -0.50 0.10 0.10  114.5  15  14
 5262820 3900  52  66 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  199.5  21  13
 5263823 3729  50  50 0.461 0.05 0.05 0.476 0.05 0.05 4.789 0.06 0.06 -0.20 0.10 0.10  252.0  13  10
 5265188 3972  80  58 0.565 0.07 0.05 0.568 0.06 0.05 4.689 0.06 0.07 -0.10 0.20 0.10  223.4  33  11
 5266117 3928  50  83 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  284.6  14  38
 5266549 3704  58  69 0.450 0.06 0.05 0.463 0.05 0.05 4.798 0.06 0.08 -0.20 0.10 0.10  226.8  35  32
 5268680 3438  82  65 0.360 0.11 0.05 0.371 0.13 0.05 4.895 0.06 0.13  0.00 0.10 0.10  106.8  34  15
 5268696 3490  50  64 0.330 0.05 0.06 0.335 0.05 0.07 4.926 0.07 0.07 -0.20 0.10 0.10   88.6  12  18
 5268904 3403  50  64 0.341 0.08 0.05 0.343 0.10 0.05 4.910 0.06 0.11  0.00 0.10 0.10   64.0  17  10
 5273487 3715  63  51 0.508 0.05 0.05 0.519 0.05 0.05 4.741 0.06 0.06  0.00 0.10 0.10  196.1  18  12
 5285707 3435  50  77 0.318 0.05 0.09 0.315 0.05 0.11 4.933 0.09 0.07 -0.10 0.10 0.10  132.5  17  43
 5286398 3900 163  50 0.537 0.16 0.05 0.559 0.16 0.05 4.726 0.06 0.17 -0.10 0.50 0.10  294.6 106  10
 5287939 3516  50  56 0.320 0.05 0.05 0.329 0.06 0.07 4.946 0.06 0.07 -0.30 0.10 0.10   90.0  15  16
 5288534 3903  82  90 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  275.8  49  29
 5295082 3980  88 110 0.549 0.07 0.07 0.554 0.06 0.08 4.703 0.06 0.08 -0.20 0.20 0.20  308.7  51  58
 5297821 3679  54  84 0.370 0.05 0.09 0.387 0.05 0.08 4.889 0.10 0.07 -0.50 0.10 0.20  177.3  27  50
 5298911 3538  66  70 0.360 0.07 0.06 0.371 0.08 0.07 4.895 0.07 0.10 -0.20 0.10 0.10  138.1  31  28
 5299281 3603  50  50 0.459 0.05 0.05 0.473 0.05 0.05 4.788 0.06 0.06  0.00 0.10 0.10  188.2  15  10
 5300023 3735  72  54 0.443 0.08 0.05 0.455 0.07 0.05 4.802 0.06 0.10 -0.30 0.20 0.10  168.2  33  20
 5304146 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   45.0  10  10
 5340107 3713  50  50 0.430 0.05 0.05 0.449 0.05 0.05 4.824 0.06 0.06 -0.30 0.10 0.10  120.9  10  10
 5341486 3197  50  50 0.155 0.05 0.05 0.133 0.05 0.05 5.184 0.08 0.13  0.00 0.10 0.20   61.6  15  13
 5341573 3694  50  59 0.400 0.05 0.05 0.417 0.05 0.05 4.854 0.06 0.06 -0.40 0.10 0.10  208.7  19  32
 5341666 3754  50  63 0.473 0.05 0.05 0.483 0.05 0.05 4.773 0.06 0.06 -0.20 0.10 0.10  152.5  10  17
 5341795 3638  54  50 0.440 0.05 0.05 0.462 0.05 0.05 4.816 0.06 0.06 -0.10 0.10 0.10  143.0  15  10
 5342009 3685  50  50 0.462 0.05 0.05 0.477 0.05 0.05 4.788 0.06 0.06 -0.10 0.10 0.10  180.0  16  10
 5342922 3994  76  63 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.06 0.06 -0.10 0.10 0.10  324.5  29  43
 5344105 3972 106  74 0.565 0.10 0.05 0.568 0.08 0.05 4.689 0.06 0.10 -0.10 0.30 0.10  336.2  69  22
 5344350 3603  50  50 0.343 0.05 0.05 0.366 0.06 0.05 4.931 0.06 0.06 -0.40 0.10 0.10  168.0  26  15
 5344559 3368  58 106 0.267 0.05 0.11 0.253 0.05 0.15 4.990 0.12 0.07 -0.10 0.10 0.10  106.8  19  52
 5344859 3903 128  57 0.523 0.13 0.05 0.541 0.13 0.05 4.735 0.06 0.14 -0.20 0.40 0.10  537.4 163  41
 5350780 3447  61  58 0.325 0.07 0.05 0.328 0.08 0.05 4.931 0.06 0.09 -0.10 0.10 0.10  132.9  32  18
 5351320 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.07  0.00 0.10 0.10  102.6  16  14
 5353137 3554  68  82 0.370 0.06 0.07 0.386 0.08 0.07 4.888 0.08 0.08 -0.20 0.10 0.10  138.7  26  31
 5353335 3747  50  62 0.470 0.05 0.05 0.480 0.05 0.05 4.776 0.06 0.06 -0.20 0.10 0.10  270.9  17  32
 5353938 3914 107  92 0.516 0.09 0.06 0.543 0.09 0.05 4.748 0.07 0.08 -0.20 0.30 0.10  277.8  55  42
 5354075 3741  50  50 0.488 0.05 0.05 0.498 0.05 0.05 4.758 0.06 0.06 -0.10 0.10 0.10  260.1  18  10
 5357504 3900  87  81 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.30 0.10  204.1  41  15
 5358843 3637  50  50 0.476 0.05 0.05 0.488 0.05 0.05 4.772 0.06 0.06  0.00 0.10 0.10  251.1  10  10
 5359490 3901  80  77 0.542 0.05 0.05 0.551 0.05 0.06 4.711 0.06 0.06 -0.10 0.10 0.10  288.1  35  37
 5360129 3745  50  50 0.520 0.05 0.05 0.529 0.05 0.05 4.730 0.06 0.06  0.00 0.10 0.10  264.1  17  10
 5360976 3784  71  92 0.485 0.06 0.05 0.494 0.05 0.06 4.760 0.06 0.08 -0.20 0.10 0.10  219.4  33  30
 5364071 3903  80 105 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  249.6  44  30
 5377130 3952 128  64 0.550 0.11 0.05 0.572 0.12 0.05 4.716 0.06 0.11 -0.10 0.40 0.10  240.3  61  13
 5384707 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  331.9  10  14
 5386327 3696  50  50 0.469 0.05 0.05 0.480 0.05 0.05 4.778 0.06 0.06 -0.10 0.10 0.10  230.6  25  11
 5427241 3848  55  66 0.510 0.05 0.05 0.515 0.05 0.05 4.735 0.06 0.07 -0.20 0.10 0.10  259.6  31  27
 5428088 3670  81  50 0.454 0.06 0.05 0.471 0.07 0.05 4.796 0.06 0.08 -0.10 0.10 0.10  137.3  23  10
 5428199 3697  50  62 0.423 0.05 0.05 0.441 0.05 0.05 4.829 0.06 0.06 -0.30 0.10 0.10   69.5  10  10
 5428605 3960  50  50 0.537 0.05 0.05 0.553 0.05 0.05 4.721 0.06 0.06 -0.20 0.10 0.10  546.9  46  23
 5428929 3979  79  51 0.562 0.07 0.05 0.573 0.06 0.05 4.698 0.06 0.07 -0.10 0.20 0.10  367.5  53  19
 5430181 3993  50  50 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.10 0.10  575.7  31  10
 5430495 3882  54  68 0.550 0.05 0.05 0.581 0.05 0.05 4.722 0.06 0.06  0.00 0.10 0.10  345.6  33  32
 5435923 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.07 -0.10 0.10 0.10  123.8  17  10
 5435958 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10  142.8  16  17
 5436555 3386  50  50 0.270 0.05 0.05 0.272 0.05 0.05 5.010 0.07 0.06 -0.10 0.10 0.10  153.9  22  26
 5437354 3754  59  79 0.473 0.06 0.05 0.483 0.05 0.05 4.773 0.06 0.07 -0.20 0.10 0.10  203.4  28  28
 5437459 3893  60  50 0.530 0.05 0.05 0.554 0.05 0.05 4.733 0.06 0.06 -0.10 0.10 0.10  233.0  22  12
 5438291 3903 126  60 0.523 0.11 0.05 0.541 0.11 0.05 4.735 0.06 0.12 -0.20 0.30 0.10  461.2 123  39
 5438886 3230  50  50 0.122 0.05 0.06 0.107 0.05 0.05 5.294 0.17 0.06 -0.10 0.10 0.10   57.8  10  27
 5439433 3994  77  82 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  371.3  33  54
 5439836 3488  50  50 0.350 0.05 0.05 0.361 0.05 0.05 4.908 0.06 0.06 -0.10 0.10 0.10  117.6  10  10
 5441012 3773  57 127 0.500 0.05 0.07 0.509 0.05 0.07 4.747 0.06 0.07 -0.10 0.10 0.10  450.1  52  92
 5445367 3521  54  65 0.350 0.05 0.06 0.361 0.05 0.07 4.907 0.07 0.07 -0.20 0.10 0.10  151.2  23  31
 5459288 3903 160  60 0.523 0.15 0.05 0.541 0.14 0.05 4.735 0.06 0.16 -0.20 0.40 0.10  325.4 110  27
 5459593 3615  51  53 0.334 0.06 0.05 0.349 0.07 0.05 4.932 0.06 0.09 -0.50 0.10 0.10  123.6  26  13
 5461759 3884  90 108 0.540 0.06 0.06 0.543 0.05 0.07 4.709 0.06 0.07 -0.10 0.10 0.10  240.7  34  38
 5466017 3952  52  50 0.550 0.05 0.05 0.572 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  304.9  20  11
 5471468 3655  70  67 0.380 0.07 0.06 0.396 0.07 0.06 4.877 0.07 0.10 -0.40 0.10 0.10  148.3  30  27
 5472185 3639  54  82 0.347 0.05 0.09 0.364 0.06 0.09 4.918 0.11 0.07 -0.50 0.10 0.20  161.4  25  48
 5513769 3650  68  67 0.419 0.06 0.06 0.442 0.07 0.05 4.840 0.07 0.08 -0.20 0.10 0.10  170.2  29  29
 5513833 3247  50  50 0.214 0.05 0.05 0.192 0.05 0.05 5.061 0.06 0.06  0.00 0.10 0.10   55.2  10  10
 5513852 3747  86 105 0.470 0.08 0.06 0.480 0.08 0.06 4.776 0.06 0.10 -0.20 0.20 0.10  326.8  67  55
 5514976 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  101.3  14  15
 5515000 3587  50  50 0.380 0.05 0.05 0.407 0.06 0.05 4.888 0.06 0.06 -0.20 0.10 0.10  124.8  18  19
 5515133 3957  50  61 0.535 0.05 0.05 0.554 0.05 0.05 4.725 0.06 0.06 -0.20 0.10 0.10  286.2  23  28
 5515142 3526  50  50 0.419 0.05 0.05 0.432 0.05 0.05 4.830 0.06 0.06  0.00 0.10 0.10  299.4  26  13
 5515149 3659  53 146 0.451 0.06 0.09 0.474 0.06 0.08 4.806 0.09 0.07 -0.10 0.10 0.10  343.1  55  92
 5515259 3197  50  50 0.143 0.05 0.05 0.123 0.05 0.05 5.216 0.11 0.10  0.00 0.10 0.10   65.4  12  19
 5516027 3770  60  58 0.479 0.06 0.05 0.489 0.05 0.05 4.767 0.06 0.07 -0.20 0.10 0.10  106.5  14  12
 5516671 3603  72  50 0.459 0.08 0.05 0.473 0.08 0.05 4.788 0.06 0.09  0.00 0.10 0.10  173.0  35  10
 5516985 3337  54  77 0.244 0.05 0.10 0.228 0.05 0.13 5.022 0.12 0.08 -0.10 0.10 0.10  117.3  23  55
 5520896 3990  58  74 0.554 0.05 0.05 0.554 0.05 0.05 4.694 0.06 0.06 -0.20 0.10 0.10  291.4  30  28
 5522034 3473  50  56 0.317 0.05 0.05 0.319 0.05 0.07 4.940 0.06 0.07 -0.20 0.10 0.10   96.9  13  18
 5524341 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  358.6  10  10
 5524498 3903  50  57 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  322.2  10  24
 5526021 3787 101  86 0.506 0.09 0.06 0.514 0.07 0.06 4.741 0.06 0.11 -0.10 0.20 0.10  265.1  54  41
 5526484 3909  79  53 0.529 0.05 0.05 0.559 0.06 0.05 4.739 0.06 0.06 -0.10 0.20 0.10  487.4  62  38
 5527289 3871 121 114 0.518 0.11 0.05 0.522 0.09 0.06 4.727 0.06 0.13 -0.20 0.30 0.10  331.4  85  46
 5529047 3917  53 105 0.540 0.05 0.06 0.560 0.05 0.06 4.722 0.06 0.06 -0.10 0.10 0.10  261.6  24  43
 5531953 3608  50  70 0.400 0.05 0.06 0.417 0.05 0.06 4.854 0.07 0.06 -0.20 0.10 0.10  192.3  17  35
 5534656 3900  51 101 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  244.3  23  38
 5535860 3855  86 111 0.530 0.06 0.06 0.535 0.05 0.07 4.718 0.06 0.07 -0.10 0.10 0.10  330.9  47  55
 5536822 3834  69  90 0.464 0.07 0.07 0.475 0.06 0.07 4.782 0.07 0.10 -0.40 0.20 0.20  289.5  52  55
 5537064 3919 126  82 0.574 0.09 0.05 0.584 0.08 0.05 4.688 0.06 0.09  0.00 0.20 0.10  300.6  62  23
 5541914 3980  89  79 0.549 0.09 0.05 0.554 0.08 0.05 4.703 0.06 0.10 -0.20 0.30 0.10  327.4  64  33
 5543652 3896  92  63 0.570 0.07 0.05 0.576 0.06 0.05 4.687 0.06 0.08  0.00 0.10 0.10  274.8  43  14
 5547013 3723  77  70 0.459 0.07 0.05 0.472 0.06 0.05 4.788 0.06 0.09 -0.20 0.10 0.10  233.2  42  31
 5551672 3382  50  50 0.277 0.05 0.05 0.266 0.05 0.05 4.979 0.06 0.06 -0.10 0.10 0.10  185.5  24  27
 5564492 3903  50 104 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  322.4  10  37
 5596422 3754  76  57 0.473 0.08 0.05 0.483 0.07 0.05 4.773 0.06 0.09 -0.20 0.20 0.10  190.7  37  21
 5597695 3631  77  96 0.415 0.07 0.07 0.435 0.08 0.06 4.841 0.08 0.09 -0.20 0.10 0.10  314.9  66  65
 5599675 3890  50 100 0.540 0.05 0.05 0.546 0.05 0.06 4.711 0.06 0.06 -0.10 0.10 0.10  209.7  12  31
 5600763 3543  78  68 0.330 0.08 0.07 0.349 0.11 0.07 4.944 0.09 0.10 -0.30 0.20 0.10  210.8  58  52
 5600992 3732  51  50 0.450 0.05 0.05 0.480 0.05 0.05 4.813 0.07 0.06 -0.20 0.10 0.10  257.3  28  34
 5601258 3724  66  89 0.460 0.06 0.05 0.471 0.05 0.06 4.786 0.06 0.08 -0.20 0.10 0.10  159.3  24  24
 5602174 3440  91  71 0.360 0.11 0.05 0.373 0.14 0.05 4.897 0.06 0.13  0.00 0.10 0.10  219.8  73  37
 5602310 3220  50  50 0.194 0.05 0.05 0.171 0.05 0.05 5.093 0.06 0.09  0.00 0.10 0.10   53.9  11  10
 5603484 3291  50  50 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.07  0.00 0.10 0.10   73.2  13  12
 5607251 3772  98  83 0.480 0.10 0.05 0.490 0.09 0.05 4.766 0.06 0.12 -0.20 0.20 0.10  341.3  80  49
 5607395 3829  50  83 0.520 0.05 0.05 0.528 0.05 0.06 4.729 0.06 0.06 -0.10 0.10 0.10  265.1  15  37
 5608002 3215  50  52 0.190 0.05 0.05 0.166 0.05 0.05 5.101 0.07 0.12  0.00 0.10 0.10   62.6  15  15
 5608021 3514  50  72 0.370 0.05 0.08 0.385 0.05 0.09 4.887 0.09 0.06 -0.10 0.10 0.10  144.5  13  38
 5610323 3728  54  50 0.435 0.05 0.05 0.458 0.05 0.05 4.821 0.06 0.07 -0.30 0.10 0.10  238.9  33  11
 5611092 3894  79  55 0.541 0.06 0.05 0.548 0.05 0.05 4.710 0.06 0.07 -0.10 0.10 0.10  232.2  30  12
 5612776 3688  94  87 0.420 0.08 0.08 0.442 0.09 0.07 4.837 0.09 0.10 -0.30 0.10 0.20  201.7  45  47
 5615394 3412  61  50 0.230 0.05 0.05 0.223 0.06 0.05 5.062 0.08 0.08 -0.40 0.20 0.10  111.8  26  24
 5616280 3757  78  50 0.494 0.07 0.05 0.504 0.06 0.05 4.753 0.06 0.09 -0.10 0.20 0.10  201.3  35  11
 5616494 3780  57  53 0.532 0.05 0.05 0.541 0.05 0.05 4.719 0.06 0.06  0.00 0.10 0.10  306.3  25  16
 5620587 3900  61  76 0.510 0.05 0.05 0.538 0.05 0.05 4.754 0.07 0.06 -0.20 0.10 0.10  217.6  20  30
 5621528 3537  56  53 0.380 0.06 0.05 0.398 0.07 0.05 4.878 0.06 0.08 -0.10 0.10 0.10  180.9  31  19
 5632313 3797  58  50 0.510 0.05 0.05 0.517 0.05 0.05 4.737 0.06 0.07 -0.10 0.10 0.10  229.3  27  10
 5645052 3367  57  55 0.310 0.05 0.05 0.302 0.06 0.06 4.936 0.06 0.08  0.00 0.10 0.10   80.3  14  12
 5648509 3589  50  55 0.344 0.05 0.05 0.354 0.06 0.06 4.915 0.06 0.06 -0.40 0.10 0.10  173.9  26  27
 5649085 3238  50  50 0.169 0.05 0.05 0.148 0.05 0.05 5.153 0.06 0.15 -0.10 0.10 0.10   59.0  16  10
 5682522 3804  67  57 0.513 0.06 0.05 0.519 0.05 0.05 4.734 0.06 0.08 -0.10 0.10 0.10  120.9  17  10
 5682876 3932  50  50 0.550 0.05 0.05 0.560 0.05 0.05 4.706 0.06 0.06 -0.10 0.10 0.10  305.2  14  10
 5684429 3536  50  50 0.350 0.05 0.05 0.371 0.05 0.05 4.920 0.06 0.06 -0.20 0.10 0.10  180.1  10  12
 5684887 3771  81 108 0.500 0.06 0.06 0.508 0.05 0.07 4.746 0.06 0.08 -0.10 0.10 0.10  229.4  34  41
 5685165 3594  75 105 0.370 0.08 0.10 0.386 0.09 0.10 4.889 0.11 0.11 -0.30 0.10 0.20  257.5  62  86
 5685559 3873  50  51 0.560 0.05 0.05 0.572 0.05 0.05 4.699 0.06 0.06  0.00 0.10 0.10  480.4  25  19
 5685704 3877  87  51 0.560 0.06 0.05 0.574 0.06 0.05 4.701 0.06 0.07  0.00 0.10 0.10  189.2  27  10
 5687033 3936  71  79 0.556 0.06 0.05 0.557 0.05 0.06 4.694 0.06 0.07 -0.10 0.10 0.10  304.3  38  36
 5688790 3471  83  54 0.380 0.10 0.05 0.395 0.12 0.05 4.876 0.06 0.13  0.00 0.10 0.10  182.8  53  19
 5693289 3606  50  72 0.400 0.05 0.06 0.422 0.05 0.06 4.859 0.07 0.06 -0.20 0.10 0.10  131.8  12  24
 5693298 3838  50  50 0.520 0.05 0.05 0.534 0.05 0.05 4.733 0.06 0.06 -0.10 0.10 0.10  297.2  24  12
 5695153 3546  50  65 0.390 0.05 0.06 0.407 0.05 0.07 4.866 0.06 0.06 -0.10 0.10 0.10  297.2  36  59
 5695850 3900  78  76 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  323.9  53  22
 5695904 3554  50  72 0.370 0.05 0.06 0.386 0.06 0.07 4.888 0.07 0.06 -0.20 0.10 0.10  148.9  21  30
 5696316 3375  53  50 0.317 0.05 0.05 0.311 0.05 0.05 4.929 0.06 0.08  0.00 0.10 0.10  106.5  18  13
 5696918 3903 102  78 0.523 0.10 0.05 0.541 0.10 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  198.8  46  20
 5697553 3826  56  50 0.510 0.05 0.05 0.533 0.05 0.05 4.750 0.06 0.06 -0.10 0.10 0.10  191.3  19  12
 5699934 3960  57  50 0.550 0.05 0.05 0.576 0.05 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  289.2  22  10
 5702483 3972  84  67 0.565 0.07 0.05 0.568 0.06 0.05 4.689 0.06 0.07 -0.10 0.20 0.10  370.6  55  29
 5708923 3982 110  60 0.594 0.07 0.05 0.598 0.06 0.05 4.667 0.06 0.08  0.00 0.10 0.10  369.2  61  18
 5709193 3900 135  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  274.0  61  10
 5709283 3678  50  50 0.460 0.05 0.05 0.472 0.05 0.05 4.787 0.06 0.06 -0.10 0.10 0.10  178.6  14  10
 5716073 3980  97  50 0.549 0.10 0.05 0.554 0.08 0.05 4.703 0.06 0.10 -0.20 0.30 0.10  238.3  50  10
 5717253 3750  58  86 0.450 0.06 0.07 0.462 0.05 0.07 4.797 0.07 0.08 -0.30 0.10 0.20  236.0  36  47
 5717765 3494  51  70 0.400 0.05 0.05 0.412 0.05 0.05 4.849 0.06 0.06  0.00 0.10 0.10  156.4  15  20
 5727611 3725  50  66 0.460 0.05 0.05 0.473 0.05 0.05 4.787 0.06 0.06 -0.20 0.10 0.10  229.5  12  30
 5738209 3900  50  60 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  304.2  10  14
 5738346 3900 122  50 0.537 0.10 0.05 0.559 0.11 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  334.8  81  10
 5769095 3759  66  50 0.363 0.10 0.05 0.389 0.13 0.05 4.909 0.06 0.14 -0.70 0.30 0.10  325.0  99  41
 5769943 3644  50  50 0.390 0.05 0.05 0.412 0.05 0.05 4.872 0.06 0.06 -0.30 0.10 0.10  294.2  42  43
 5771150 3912  58  60 0.549 0.05 0.05 0.552 0.05 0.05 4.702 0.06 0.06 -0.10 0.10 0.10  247.2  27  11
 5772694 3815  80 147 0.435 0.08 0.12 0.450 0.07 0.13 4.813 0.10 0.11 -0.50 0.20 0.40  289.3  61 108
 5774607 3355  50  50 0.257 0.05 0.05 0.242 0.05 0.05 5.002 0.06 0.06 -0.10 0.10 0.10   75.0  10  10
 5775242 3735  76 167 0.400 0.08 0.14 0.414 0.08 0.15 4.851 0.12 0.12 -0.50 0.20 0.40  277.7  64 128
 5779615 3845  70  51 0.526 0.06 0.05 0.532 0.05 0.05 4.723 0.06 0.07 -0.10 0.10 0.10  236.1  31  11
 5783802 3419  50  50 0.270 0.05 0.05 0.273 0.05 0.05 5.012 0.06 0.06 -0.20 0.10 0.10   93.1  10  11
 5785346 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.06  0.00 0.10 0.10   83.8  11  10
 5785688 3944  78  62 0.548 0.06 0.05 0.568 0.07 0.05 4.715 0.06 0.06 -0.10 0.20 0.10  341.7  49  23
 5785806 3900 150  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.20 0.10  297.7  70  10
 5785926 3737 105  90 0.466 0.11 0.05 0.476 0.09 0.06 4.779 0.06 0.13 -0.20 0.20 0.10  240.4  63  38
 5794240 3837 101  50 0.550 0.07 0.05 0.560 0.06 0.05 4.706 0.06 0.08  0.00 0.10 0.10  333.0  56  11
 5803144 3795  74 104 0.470 0.06 0.07 0.478 0.05 0.08 4.774 0.06 0.09 -0.30 0.10 0.20  205.3  33  42
 5809175 3709 311 386 0.360 0.23 0.26 0.384 0.26 0.25 4.910 0.26 0.38 -0.60 1.00 0.70  468.3 316 473
 5812016 3638  68  50 0.440 0.06 0.05 0.462 0.07 0.05 4.816 0.06 0.08 -0.10 0.10 0.10  220.7  38  14
 5818042 3377  50  50 0.228 0.05 0.05 0.218 0.05 0.05 5.062 0.06 0.06 -0.30 0.10 0.10   97.7  18  11
 5818116 3286  50  50 0.208 0.05 0.05 0.188 0.05 0.05 5.077 0.06 0.10 -0.10 0.10 0.10   60.9  14  10
 5820218 3993 136  65 0.557 0.12 0.05 0.582 0.13 0.05 4.711 0.06 0.12 -0.10 0.50 0.10  281.1  75  14
 5853070 3564  54  85 0.401 0.05 0.08 0.419 0.05 0.08 4.854 0.09 0.06 -0.10 0.10 0.10  139.7  18  34
 5853849 3740  66  50 0.478 0.05 0.05 0.504 0.05 0.05 4.781 0.06 0.06 -0.10 0.10 0.10  365.7  49  23
 5854592 3523  50  56 0.345 0.05 0.05 0.358 0.05 0.07 4.915 0.06 0.06 -0.20 0.10 0.10  234.5  13  43
 5855096 3967  60  50 0.560 0.05 0.05 0.569 0.05 0.05 4.697 0.06 0.06 -0.10 0.10 0.10  248.8  25  10
 5855808 3594  50  50 0.393 0.05 0.05 0.409 0.05 0.05 4.862 0.06 0.06 -0.20 0.10 0.10  101.3  10  10
 5855851 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   44.6  10  10
 5856173 3993  62  75 0.529 0.06 0.06 0.545 0.06 0.05 4.727 0.06 0.06 -0.30 0.20 0.20  499.6  67  77
 5856480 3604  69  55 0.420 0.06 0.05 0.440 0.07 0.05 4.835 0.06 0.08 -0.10 0.10 0.10  135.8  23  14
 5858361 3498  58  53 0.360 0.05 0.05 0.372 0.05 0.05 4.896 0.06 0.06 -0.10 0.10 0.10   75.1  10  10
 5859124 3241  50  50 0.210 0.06 0.05 0.187 0.06 0.05 5.066 0.06 0.12  0.00 0.10 0.10   94.7  27  20
 5859306 3574  78  57 0.440 0.08 0.05 0.463 0.10 0.05 4.817 0.06 0.09  0.00 0.10 0.10  301.0  67  28
 5859365 3649  79  79 0.412 0.06 0.07 0.441 0.08 0.06 4.854 0.09 0.07 -0.20 0.10 0.10  193.3  35  40
 5859447 3445  50  51 0.287 0.05 0.06 0.296 0.06 0.07 4.994 0.09 0.06 -0.20 0.10 0.10  180.5  28  44
 5859744 3872  57 117 0.534 0.05 0.06 0.542 0.05 0.07 4.718 0.06 0.06 -0.10 0.10 0.10  329.0  37  55
 5867094 3354  58  55 0.300 0.05 0.05 0.290 0.05 0.06 4.947 0.06 0.08  0.00 0.10 0.10  107.0  20  19
 5867742 3514  63  54 0.370 0.05 0.05 0.385 0.05 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  159.7  20  17
 5868814 3279  50  50 0.203 0.05 0.05 0.184 0.05 0.05 5.087 0.06 0.11 -0.10 0.10 0.10  117.9  31  18
 5869314 3914  98  87 0.516 0.07 0.06 0.543 0.07 0.05 4.748 0.07 0.07 -0.20 0.20 0.10  184.1  31  27
 5870587 3994 100 106 0.554 0.06 0.07 0.583 0.07 0.06 4.717 0.07 0.06 -0.10 0.20 0.10  289.7  40  50
 5871918 3979  79  65 0.562 0.06 0.05 0.573 0.06 0.05 4.698 0.06 0.07 -0.10 0.20 0.10  334.0  47  35
 5873644 3636  50  65 0.370 0.05 0.05 0.385 0.05 0.06 4.888 0.06 0.06 -0.40 0.10 0.10  176.5  22  31
 5879323 3602  50  55 0.290 0.05 0.06 0.309 0.06 0.07 5.003 0.10 0.06 -0.60 0.10 0.10  114.2  17  26
 5879661 3772  92 118 0.480 0.09 0.06 0.490 0.08 0.06 4.766 0.06 0.11 -0.20 0.20 0.10  245.6  54  44
 5880374 3914  83  81 0.532 0.08 0.05 0.534 0.06 0.05 4.713 0.06 0.09 -0.20 0.20 0.10  162.4  27  18
 5887519 3903 173 104 0.523 0.18 0.05 0.541 0.17 0.05 4.735 0.06 0.19 -0.20 0.60 0.10  318.1 122  39
 5892011 3950 122  66 0.586 0.10 0.05 0.589 0.08 0.05 4.673 0.06 0.10  0.00 0.20 0.10  388.8  80  20
 5894341 3410  50  59 0.346 0.05 0.05 0.349 0.05 0.05 4.904 0.06 0.06  0.00 0.10 0.10  144.5  18  20
 5895919 3715  50  50 0.454 0.05 0.05 0.470 0.05 0.05 4.797 0.06 0.07 -0.20 0.10 0.10  123.9  16  13
 5900600 3855  59  50 0.530 0.05 0.05 0.535 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  246.6  28  10
 5904275 3418  59  72 0.350 0.06 0.05 0.356 0.06 0.05 4.901 0.06 0.08  0.00 0.10 0.10  129.2  23  18
 5937213 3628  69  78 0.410 0.07 0.06 0.429 0.07 0.06 4.846 0.07 0.09 -0.20 0.10 0.10  145.6  28  27
 5937264 3865  71  50 0.533 0.06 0.05 0.538 0.05 0.05 4.715 0.06 0.07 -0.10 0.10 0.10  178.3  24  10
 5937488 3966 104  99 0.538 0.09 0.05 0.556 0.09 0.05 4.721 0.06 0.09 -0.20 0.30 0.10  517.0 108  73
 5938311 3980  97  78 0.540 0.09 0.05 0.564 0.09 0.05 4.725 0.06 0.08 -0.20 0.30 0.10  414.7  85  38
 5938531 3711  50  94 0.475 0.05 0.06 0.486 0.05 0.07 4.771 0.06 0.07 -0.10 0.10 0.10  267.0  32  50
 5938905 3454  50  50 0.234 0.05 0.05 0.229 0.05 0.05 5.060 0.07 0.06 -0.50 0.10 0.10  144.5  10  25
 5938981 3378  50  50 0.320 0.05 0.05 0.315 0.05 0.05 4.926 0.06 0.07  0.00 0.10 0.10  156.4  23  17
 5939661 3712  73  50 0.450 0.08 0.05 0.471 0.08 0.05 4.805 0.06 0.10 -0.20 0.20 0.10  194.9  39  13
 5939790 3974  75  89 0.482 0.06 0.09 0.506 0.07 0.07 4.778 0.10 0.07 -0.50 0.30 0.30  559.8  83 128
 5940100 3354  52  52 0.300 0.08 0.05 0.290 0.09 0.06 4.947 0.06 0.12  0.00 0.10 0.10  118.5  34  20
 5941047 3953  50  54 0.536 0.05 0.05 0.555 0.05 0.05 4.725 0.06 0.06 -0.20 0.10 0.10  486.1  20  33
 5941130 3283  50  59 0.244 0.06 0.05 0.224 0.07 0.06 5.014 0.06 0.12  0.00 0.10 0.10  143.0  40  31
 5941226 3622  50  50 0.430 0.05 0.05 0.451 0.05 0.05 4.826 0.06 0.06 -0.10 0.10 0.10  188.1  13  10
 5941354 3842  77  50 0.526 0.06 0.05 0.531 0.05 0.05 4.721 0.06 0.08 -0.10 0.10 0.10  279.8  40  12
 5942891 3854  50  50 0.530 0.05 0.05 0.534 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  166.5  10  10
 5943889 3358  50  51 0.303 0.05 0.05 0.294 0.05 0.06 4.944 0.06 0.07  0.00 0.10 0.10  172.0  28  28
 5943981 3959 107  57 0.587 0.07 0.05 0.593 0.06 0.05 4.673 0.06 0.08  0.00 0.10 0.10  574.0  93  27
 5944592 3980 135  94 0.540 0.12 0.05 0.564 0.12 0.05 4.725 0.06 0.12 -0.20 0.40 0.10  598.5 165  61
 5944764 3214  50  50 0.189 0.05 0.05 0.165 0.05 0.05 5.102 0.06 0.10  0.00 0.10 0.10   71.3  16  13
 5946806 3345  53  59 0.293 0.05 0.05 0.282 0.05 0.06 4.955 0.06 0.07  0.00 0.10 0.10  117.1  20  23
 5949548 3488 124  90 0.390 0.13 0.06 0.407 0.16 0.06 4.866 0.06 0.15  0.00 0.10 0.10  205.7  76  40
 5950024 3889  99  62 0.541 0.08 0.05 0.546 0.07 0.05 4.709 0.06 0.09 -0.10 0.20 0.10  161.4  30  10
 5950611 3631  50  63 0.390 0.05 0.05 0.405 0.05 0.06 4.864 0.06 0.06 -0.30 0.10 0.10  157.8  18  27
 5950779 3441  50  53 0.322 0.05 0.07 0.321 0.05 0.09 4.929 0.07 0.07 -0.10 0.10 0.10  127.8  18  30
 5951140 3582  52  52 0.410 0.05 0.05 0.431 0.05 0.05 4.847 0.06 0.06 -0.10 0.10 0.10   95.5  11  10
 5952378 3842  50  71 0.526 0.05 0.05 0.531 0.05 0.06 4.721 0.06 0.06 -0.10 0.10 0.10  293.0  30  36
 5953138 3499  50  50 0.360 0.05 0.05 0.371 0.06 0.05 4.895 0.06 0.06 -0.10 0.10 0.10  106.5  16  10
 5953294 3764  57  75 0.457 0.06 0.05 0.467 0.05 0.05 4.788 0.06 0.08 -0.30 0.10 0.10  321.7  47  45
 5953947 3229  50  50 0.201 0.05 0.05 0.178 0.05 0.05 5.080 0.06 0.09  0.00 0.10 0.10   65.6  14  12
 5954017 3994  67  79 0.550 0.06 0.05 0.560 0.06 0.05 4.706 0.06 0.06 -0.20 0.20 0.10  350.2  47  38
 5954552 3887  91  61 0.524 0.06 0.05 0.553 0.07 0.05 4.743 0.06 0.06 -0.10 0.20 0.10  201.1  31  16
 5956142 3941  78  64 0.557 0.07 0.05 0.560 0.06 0.05 4.695 0.06 0.08 -0.10 0.20 0.10  213.2  33  10
 5956957 3872  57  99 0.534 0.05 0.06 0.542 0.05 0.06 4.718 0.06 0.06 -0.10 0.10 0.10  211.6  23  32
 5957181 3994  62 113 0.554 0.05 0.07 0.583 0.05 0.06 4.717 0.07 0.06 -0.10 0.10 0.20  331.2  22  57
 5960066 3996  89  50 0.578 0.05 0.05 0.613 0.06 0.05 4.702 0.06 0.06  0.00 0.10 0.10  334.0  36  24
 5962956 3516  50  50 0.370 0.05 0.05 0.383 0.06 0.05 4.885 0.06 0.06 -0.10 0.10 0.10  112.1  15  11
 5964598 3566  50  65 0.304 0.05 0.06 0.307 0.05 0.08 4.962 0.07 0.07 -0.50 0.10 0.10  144.5  22  31
 5965747 3700  60  69 0.380 0.06 0.06 0.398 0.06 0.06 4.879 0.07 0.08 -0.50 0.10 0.10  219.0  39  39
 5966302 3671  51  82 0.367 0.05 0.08 0.380 0.05 0.09 4.888 0.09 0.07 -0.50 0.10 0.20  137.8  20  37
 5977899 3610  58 104 0.356 0.07 0.10 0.370 0.08 0.10 4.904 0.11 0.10 -0.40 0.10 0.20  187.0  39  63
 5977935 3650  50  50 0.446 0.05 0.05 0.459 0.05 0.05 4.802 0.06 0.06 -0.10 0.10 0.10  189.0  23  11
 5987444 3919  64 114 0.550 0.05 0.05 0.554 0.05 0.07 4.701 0.06 0.06 -0.10 0.10 0.10  319.6  36  48
 5987757 3754  80  91 0.473 0.08 0.05 0.483 0.07 0.06 4.773 0.06 0.11 -0.20 0.20 0.10  265.0  54  41
 6019923 3530  50  75 0.380 0.05 0.08 0.396 0.05 0.08 4.877 0.09 0.06 -0.10 0.10 0.10   70.2  10  18
 6019999 3419  50  53 0.270 0.05 0.07 0.273 0.05 0.08 5.012 0.10 0.06 -0.20 0.10 0.10  114.7  10  35
 6020256 3695  93  84 0.400 0.10 0.08 0.421 0.10 0.08 4.859 0.09 0.13 -0.40 0.20 0.20  228.7  61  57
 6020313 3546  50 104 0.390 0.05 0.09 0.407 0.05 0.09 4.866 0.10 0.06 -0.10 0.10 0.10  288.6  35  84
 6020355 3401  50  50 0.280 0.05 0.05 0.286 0.06 0.05 5.001 0.06 0.06 -0.10 0.10 0.10  147.8  24  24
 6020532 3939  91  50 0.527 0.08 0.05 0.550 0.09 0.05 4.735 0.06 0.08 -0.20 0.30 0.10  480.4  88  45
 6020691 3666  50  50 0.420 0.05 0.05 0.450 0.05 0.05 4.845 0.06 0.06 -0.20 0.10 0.10  252.1  10  17
 6021570 3903  82 105 0.523 0.09 0.05 0.541 0.09 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  313.3  68  40
 6023859 3900 140  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  279.8  62  11
 6026814 3552  53  60 0.360 0.05 0.06 0.383 0.06 0.06 4.909 0.08 0.06 -0.20 0.10 0.10  151.5  18  30
 6029053 3288  50  60 0.210 0.05 0.08 0.189 0.05 0.10 5.071 0.12 0.06 -0.10 0.10 0.10   72.3  10  31
 6029542 3211  50  50 0.186 0.05 0.05 0.163 0.05 0.05 5.108 0.06 0.10  0.00 0.10 0.10   78.6  17  11
 6032373 3883  53  66 0.510 0.05 0.05 0.533 0.05 0.05 4.750 0.06 0.06 -0.20 0.10 0.10  276.7  28  32
 6032666 3584  68  90 0.340 0.07 0.09 0.351 0.08 0.10 4.921 0.10 0.10 -0.40 0.10 0.20  178.4  41  58
 6032907 3900 103  71 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  259.9  59  16
 6034587 3464  50  50 0.299 0.05 0.05 0.311 0.05 0.05 4.981 0.06 0.06 -0.20 0.10 0.10  117.8  10  16
 6036286 3434  72  73 0.360 0.06 0.05 0.368 0.07 0.05 4.892 0.06 0.08  0.00 0.10 0.10  117.9  23  19
 6037009 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   85.3  13  13
 6038568 3655  62  77 0.380 0.06 0.08 0.398 0.07 0.08 4.879 0.09 0.09 -0.40 0.10 0.20  205.4  39  52
 6038882 3941  64  51 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  197.7  21  10
 6041761 3956  64  64 0.558 0.05 0.05 0.566 0.05 0.05 4.697 0.06 0.06 -0.10 0.10 0.10  221.4  24  11
 6044117 3594  50  64 0.370 0.05 0.05 0.386 0.05 0.06 4.889 0.06 0.06 -0.30 0.10 0.10  134.6  13  24
 6047628 3704  76  80 0.450 0.07 0.05 0.463 0.06 0.06 4.798 0.06 0.09 -0.20 0.10 0.10  246.8  45  37
 6047929 3630  50  77 0.437 0.05 0.07 0.459 0.05 0.06 4.820 0.07 0.06 -0.10 0.10 0.10  110.0  10  20
 6048655 3666  79 111 0.387 0.08 0.09 0.405 0.08 0.09 4.871 0.11 0.10 -0.40 0.10 0.20  168.1  37  50
 6060042 3299  50  50 0.256 0.05 0.05 0.238 0.05 0.05 4.998 0.06 0.06  0.00 0.10 0.10   78.0  10  10
 6060845 3614  50  71 0.381 0.05 0.06 0.396 0.05 0.06 4.874 0.07 0.06 -0.30 0.10 0.10  163.1  12  31
 6062306 3454  85  65 0.370 0.11 0.05 0.383 0.13 0.05 4.885 0.06 0.13  0.00 0.10 0.10  151.6  47  21
 6072268 3900 104  50 0.537 0.07 0.05 0.559 0.08 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  319.0  56  11
 6099785 3511  50  51 0.340 0.05 0.05 0.351 0.05 0.06 4.921 0.06 0.06 -0.20 0.10 0.10   44.0  10  10
 6100168 3380  60  61 0.322 0.09 0.05 0.318 0.10 0.06 4.924 0.06 0.13  0.00 0.10 0.10  186.1  58  26
 6102091 3198  50  50 0.162 0.05 0.05 0.140 0.05 0.05 5.164 0.07 0.15  0.00 0.10 0.20   76.2  22  15
 6102338 3320  50  88 0.233 0.05 0.11 0.215 0.05 0.13 5.036 0.13 0.06 -0.10 0.10 0.10   68.3  10  37
 6102845 3198  50  50 0.162 0.05 0.05 0.140 0.05 0.05 5.164 0.06 0.15  0.00 0.10 0.10   75.5  21  12
 6103125 3370  50  50 0.260 0.05 0.05 0.258 0.05 0.05 5.020 0.06 0.06 -0.10 0.10 0.10  127.8  11  13
 6103862 3815 115  54 0.540 0.08 0.05 0.556 0.07 0.05 4.718 0.06 0.08  0.00 0.10 0.10  281.9  53  16
 6104110 3536  63  50 0.350 0.07 0.05 0.371 0.08 0.05 4.920 0.06 0.08 -0.20 0.10 0.10  120.5  25  12
 6105433 3764  61  95 0.457 0.06 0.07 0.467 0.05 0.08 4.788 0.07 0.08 -0.30 0.10 0.20  249.1  37  52
 6105994 3518  50  50 0.370 0.05 0.05 0.385 0.05 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  170.2  16  12
 6106112 3800  50  50 0.540 0.05 0.05 0.547 0.05 0.05 4.712 0.06 0.06  0.00 0.10 0.10  412.1  30  13
 6106282 3813  58  87 0.477 0.06 0.06 0.485 0.05 0.07 4.767 0.06 0.08 -0.30 0.10 0.20  195.6  27  35
 6107171 3766  50  59 0.457 0.05 0.05 0.468 0.05 0.05 4.789 0.06 0.06 -0.30 0.10 0.10  343.1  38  42
 6107421 3671  77  58 0.452 0.06 0.05 0.475 0.07 0.05 4.806 0.06 0.07 -0.10 0.10 0.10  235.4  39  21
 6110166 3241  50  50 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.06 0.06  0.00 0.10 0.10   74.9  10  13
 6115083 3804  86 109 0.513 0.07 0.06 0.519 0.05 0.07 4.734 0.06 0.08 -0.10 0.10 0.10  310.0  48  52
 6117486 3342  52  62 0.290 0.05 0.05 0.278 0.05 0.07 4.958 0.06 0.07  0.00 0.10 0.10  127.7  21  26
 6117832 3842 100  50 0.538 0.06 0.05 0.569 0.07 0.05 4.732 0.06 0.06  0.00 0.10 0.10  302.6  46  19
 6119211 3764  89 135 0.457 0.09 0.08 0.467 0.08 0.09 4.788 0.08 0.11 -0.30 0.20 0.20  181.7  40  46
 6122790 3993  80  50 0.596 0.06 0.05 0.602 0.05 0.05 4.668 0.06 0.06  0.00 0.10 0.10  333.5  41  14
 6123830 3965 113  70 0.564 0.10 0.05 0.566 0.08 0.05 4.688 0.06 0.11 -0.10 0.30 0.10  271.7  61  15
 6124132 3485  56  50 0.267 0.05 0.05 0.273 0.06 0.05 5.021 0.06 0.06 -0.40 0.10 0.10  113.7  20  16
 6125019 3746  75  79 0.470 0.07 0.05 0.480 0.05 0.05 4.775 0.06 0.09 -0.20 0.10 0.10  131.8  21  19
 6125059 3798  97 110 0.471 0.10 0.07 0.480 0.08 0.08 4.774 0.07 0.12 -0.30 0.20 0.20  270.7  64  55
 6141125 3931  87  74 0.538 0.06 0.05 0.566 0.07 0.05 4.730 0.06 0.06 -0.10 0.20 0.10  309.3  46  41
 6147224 3832  82  80 0.504 0.07 0.05 0.510 0.06 0.05 4.740 0.06 0.09 -0.20 0.20 0.10  206.6  36  25
 6147617 3746 113 127 0.182 0.06 0.23 0.171 0.06 0.26 5.150 0.31 0.19 -1.70 0.80 1.00   86.6  30 117
 6147712 3965  64  52 0.564 0.06 0.05 0.566 0.05 0.05 4.688 0.06 0.07 -0.10 0.20 0.10  294.9  39  10
 6149553 3414  50  54 0.300 0.05 0.05 0.295 0.05 0.05 4.953 0.06 0.07 -0.10 0.10 0.10  125.9  20  20
 6150943 3773  52 147 0.350 0.10 0.14 0.376 0.12 0.12 4.925 0.17 0.13 -0.80 0.40 0.40  210.1  60 101
 6153404 3522  60  80 0.300 0.06 0.08 0.299 0.06 0.11 4.960 0.09 0.08 -0.40 0.10 0.20  119.2  24  36
 6181143 3273  50  50 0.235 0.05 0.05 0.214 0.05 0.05 5.028 0.06 0.06  0.00 0.10 0.10   54.6  10  10
 6181204 3367  57  67 0.310 0.05 0.08 0.302 0.06 0.11 4.936 0.07 0.07  0.00 0.10 0.20   82.1  14  25
 6181526 3382  52  55 0.324 0.05 0.05 0.320 0.05 0.05 4.922 0.06 0.07  0.00 0.10 0.10   74.7  12  10
 6181761 3464  61  50 0.330 0.07 0.05 0.344 0.09 0.05 4.938 0.06 0.08 -0.10 0.10 0.10  100.1  22  11
 6182508 3709  79  95 0.452 0.07 0.06 0.466 0.06 0.06 4.796 0.06 0.09 -0.20 0.10 0.10  248.8  46  44
 6183511 3339  50  51 0.288 0.08 0.05 0.275 0.08 0.06 4.960 0.06 0.12  0.00 0.10 0.10   94.8  27  16
 6183672 3681  50  50 0.461 0.05 0.05 0.473 0.05 0.05 4.785 0.06 0.06 -0.10 0.10 0.10  206.1  21  12
 6183736 3197  50  50 0.155 0.05 0.05 0.133 0.05 0.05 5.184 0.06 0.13  0.00 0.10 0.10   61.5  15  10
 6183859 3546  82  65 0.390 0.09 0.05 0.407 0.10 0.05 4.866 0.06 0.12 -0.10 0.10 0.10  164.5  42  20
 6183971 3900 102  50 0.537 0.08 0.05 0.559 0.08 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  297.2  55  12
 6184059 3725  74  98 0.460 0.07 0.06 0.473 0.06 0.06 4.787 0.06 0.08 -0.20 0.10 0.10  213.0  35  37
 6185976 3787  81 113 0.465 0.09 0.08 0.477 0.07 0.08 4.782 0.07 0.11 -0.30 0.20 0.20  188.8  39  42
 6186082 3621  77  58 0.430 0.07 0.05 0.447 0.07 0.05 4.822 0.06 0.09 -0.10 0.10 0.10  190.0  36  17
 6186085 3713  60  84 0.430 0.06 0.08 0.449 0.06 0.07 4.824 0.09 0.08 -0.30 0.10 0.20  167.5  27  39
 6186107 3928  69 106 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  321.7  37  48
 6186614 3545  67  69 0.280 0.06 0.06 0.293 0.09 0.07 5.011 0.10 0.07 -0.50 0.20 0.10  212.7  51  54
 6186738 3787  86  98 0.506 0.08 0.06 0.514 0.06 0.07 4.741 0.06 0.08 -0.10 0.20 0.10  351.0  63  57
 6186964 3900  50 110 0.540 0.05 0.06 0.552 0.05 0.06 4.715 0.06 0.06 -0.10 0.10 0.10  335.2  29  56
 6187322 3971  84  88 0.550 0.05 0.06 0.575 0.05 0.05 4.717 0.06 0.06 -0.10 0.10 0.10  236.4  25  36
 6187942 3411  50  50 0.298 0.05 0.05 0.292 0.05 0.05 4.954 0.06 0.06 -0.10 0.10 0.10   85.2  11  11
 6188126 3860  63 100 0.447 0.06 0.09 0.470 0.06 0.09 4.810 0.10 0.07 -0.50 0.20 0.30  428.6  60 115
 6191317 3924  65  67 0.522 0.06 0.05 0.546 0.06 0.05 4.740 0.06 0.06 -0.20 0.20 0.10  355.5  48  44
 6192309 3546  50  92 0.390 0.05 0.09 0.407 0.05 0.09 4.866 0.09 0.06 -0.10 0.10 0.10  162.7  20  45
 6196918 3526  79  73 0.320 0.08 0.07 0.337 0.11 0.07 4.955 0.10 0.10 -0.30 0.20 0.10  110.8  31  29
 6200401 3431  76 127 0.313 0.07 0.12 0.310 0.08 0.14 4.938 0.12 0.10 -0.10 0.10 0.10  127.2  31  59
 6205405 3723  50  81 0.480 0.05 0.06 0.491 0.05 0.06 4.767 0.06 0.06 -0.10 0.10 0.10  139.3  11  23
 6207046 3903 132  60 0.523 0.13 0.05 0.541 0.12 0.05 4.735 0.06 0.14 -0.20 0.40 0.10  535.8 157  45
 6211203 3690  80  89 0.445 0.07 0.06 0.468 0.07 0.05 4.812 0.07 0.09 -0.20 0.10 0.10  239.3  48  38
 6212599 3543  88  75 0.330 0.09 0.07 0.349 0.12 0.07 4.944 0.09 0.11 -0.30 0.20 0.10  161.3  50  40
 6220038 3912  75  82 0.549 0.06 0.05 0.552 0.05 0.06 4.702 0.06 0.07 -0.10 0.20 0.10  315.7  42  38
 6221260 3950 100  56 0.586 0.07 0.05 0.589 0.05 0.05 4.673 0.06 0.08  0.00 0.10 0.10  308.6  49  14
 6224062 3707  50  57 0.452 0.05 0.05 0.464 0.05 0.05 4.794 0.06 0.06 -0.20 0.10 0.10  123.7  10  15
 6224166 3448  50  50 0.327 0.05 0.05 0.328 0.05 0.05 4.924 0.06 0.07 -0.10 0.10 0.10  139.4  19  17
 6230812 3965  63  50 0.564 0.05 0.05 0.566 0.05 0.05 4.688 0.06 0.06 -0.10 0.10 0.10  309.5  34  11
 6234199 3941  50  52 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  319.4  28  14
 6263060 3883  58  70 0.530 0.05 0.05 0.550 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  306.5  30  40
 6266639 3757  85 123 0.452 0.08 0.08 0.466 0.08 0.08 4.797 0.08 0.10 -0.30 0.20 0.20  311.4  66  77
 6267461 3894  64 100 0.541 0.05 0.05 0.548 0.05 0.06 4.710 0.06 0.06 -0.10 0.10 0.10  213.9  25  32
 6267749 3975  75  68 0.543 0.06 0.05 0.557 0.06 0.05 4.715 0.06 0.06 -0.20 0.20 0.10  404.6  58  40
 6268673 3749  76  66 0.450 0.09 0.05 0.461 0.08 0.05 4.796 0.06 0.12 -0.30 0.20 0.10  385.2  87  53
 6268802 3632  50  69 0.360 0.05 0.06 0.385 0.05 0.06 4.911 0.08 0.06 -0.40 0.10 0.10  221.2  22  46
 6268982 3860  93  86 0.514 0.07 0.07 0.544 0.08 0.05 4.752 0.07 0.06 -0.10 0.20 0.10  264.6  44  45
 6271033 3494  50  50 0.400 0.05 0.05 0.412 0.05 0.05 4.849 0.06 0.06  0.00 0.10 0.10  117.1  10  10
 6271120 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  279.8  10  15
 6271549 3952  62  60 0.550 0.05 0.05 0.572 0.06 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  549.7  62  28
 6272526 3440  50  52 0.308 0.05 0.05 0.321 0.07 0.05 4.969 0.07 0.06 -0.10 0.10 0.10  160.7  30  25
 6272732 3900 106  60 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  242.6  55  11
 6276708 3941  54  50 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  267.0  29  10
 6278265 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.07  0.00 0.10 0.10  100.9  16  14
 6279639 3815  60  71 0.498 0.05 0.05 0.505 0.05 0.05 4.747 0.06 0.07 -0.20 0.10 0.10  200.1  25  23
 6280503 3715  73  60 0.454 0.07 0.05 0.470 0.07 0.05 4.797 0.06 0.09 -0.20 0.20 0.10  159.1  30  21
 6286961 3839  52  52 0.550 0.05 0.05 0.561 0.05 0.05 4.707 0.06 0.06  0.00 0.10 0.10  511.4  37  21
 6290811 3546  51 108 0.390 0.05 0.09 0.407 0.05 0.09 4.866 0.10 0.06 -0.10 0.10 0.10  145.2  18  44
 6301976 3771  57  50 0.500 0.05 0.05 0.508 0.05 0.05 4.746 0.06 0.07 -0.10 0.10 0.10  210.1  26  10
 6306891 3443  50  50 0.292 0.05 0.05 0.292 0.05 0.05 4.971 0.06 0.06 -0.20 0.10 0.10  103.3  10  10
 6310092 3585  50  64 0.389 0.05 0.06 0.407 0.05 0.06 4.867 0.07 0.06 -0.20 0.10 0.10  166.9  20  29
 6310107 3522  50  50 0.350 0.05 0.05 0.360 0.05 0.05 4.906 0.06 0.06 -0.20 0.10 0.10  104.3  13  13
 6311620 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  313.2  10  17
 6342520 3970  50  50 0.560 0.05 0.05 0.571 0.05 0.05 4.698 0.06 0.06 -0.10 0.10 0.10  337.1  16  12
 6343069 3912  74 119 0.549 0.06 0.06 0.552 0.05 0.07 4.702 0.06 0.07 -0.10 0.10 0.10  508.3  68  80
 6343410 3852  50  50 0.517 0.05 0.05 0.542 0.05 0.05 4.745 0.06 0.06 -0.10 0.10 0.10  444.7  19  25
 6344749 3914  92  96 0.516 0.07 0.06 0.543 0.07 0.05 4.748 0.07 0.06 -0.20 0.20 0.10  315.3  51  48
 6345048 3630  72 100 0.390 0.07 0.09 0.410 0.08 0.09 4.869 0.10 0.09 -0.30 0.10 0.20   87.0  17  25
 6345159 3981  84  62 0.558 0.06 0.05 0.577 0.06 0.05 4.706 0.06 0.06 -0.10 0.20 0.10  350.5  49  22
 6345207 3887  97  82 0.524 0.07 0.07 0.553 0.07 0.05 4.743 0.07 0.06 -0.10 0.20 0.10  336.6  53  57
 6345362 3604  66  96 0.460 0.05 0.06 0.473 0.05 0.07 4.788 0.06 0.06  0.00 0.10 0.20  367.4  43  67
 6347434 3803  55  82 0.492 0.05 0.05 0.502 0.05 0.05 4.755 0.06 0.07 -0.20 0.10 0.10  291.0  36  39
 6347864 3820  50  72 0.500 0.05 0.05 0.506 0.05 0.05 4.745 0.06 0.06 -0.20 0.10 0.10  163.6  16  18
 6352355 3687  50  71 0.416 0.05 0.06 0.438 0.05 0.05 4.841 0.07 0.06 -0.30 0.10 0.10  198.5  26  34
 6352901 3337  51  88 0.244 0.05 0.11 0.228 0.05 0.13 5.022 0.12 0.06 -0.10 0.10 0.10   88.6  14  43
 6356144 3764  57  63 0.457 0.06 0.05 0.467 0.05 0.05 4.788 0.06 0.08 -0.30 0.10 0.10  149.5  22  18
 6358735 3546  50  58 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  126.4  12  14
 6362190 3665  50  64 0.430 0.05 0.05 0.446 0.05 0.05 4.822 0.06 0.06 -0.20 0.10 0.10  208.4  17  32
 6363125 3795  53 104 0.470 0.05 0.07 0.478 0.05 0.08 4.774 0.06 0.07 -0.30 0.10 0.20  245.6  32  51
 6363233 3820  59  50 0.500 0.05 0.05 0.506 0.05 0.05 4.745 0.06 0.07 -0.20 0.10 0.10  135.7  17  10
 6363613 3840  63 183 0.590 0.05 0.05 0.599 0.05 0.07 4.674 0.06 0.06  0.30 0.10 0.20  236.5  23  32
 6366330 3700  83  50 0.502 0.07 0.05 0.515 0.06 0.05 4.748 0.06 0.08  0.00 0.10 0.10  266.8  47  14
 6366377 3419  61  92 0.303 0.05 0.10 0.299 0.06 0.13 4.950 0.10 0.08 -0.10 0.10 0.10  122.3  23  45
 6366739 3585  73  70 0.356 0.08 0.07 0.380 0.10 0.07 4.916 0.09 0.09 -0.30 0.20 0.10  215.2  51  49
 6370174 3386  67  68 0.327 0.06 0.05 0.323 0.07 0.06 4.919 0.06 0.08  0.00 0.10 0.10  113.9  23  18
 6371999 3711  70 120 0.475 0.06 0.07 0.486 0.05 0.08 4.771 0.07 0.07 -0.10 0.10 0.10  313.9  44  69
 6372136 3587  98  72 0.410 0.08 0.05 0.429 0.10 0.05 4.845 0.06 0.10 -0.10 0.10 0.10  289.9  66  41
 6382217 3903 104  77 0.523 0.10 0.05 0.541 0.10 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  302.5  68  30
 6385060 3701  50  50 0.470 0.05 0.05 0.483 0.05 0.05 4.778 0.06 0.06 -0.10 0.10 0.10  207.4  11  10
 6420895 3855 107 104 0.530 0.09 0.06 0.535 0.07 0.07 4.718 0.06 0.10 -0.10 0.20 0.10  144.0  29  23
 6421689 3649  72  77 0.412 0.06 0.07 0.441 0.07 0.06 4.854 0.09 0.07 -0.20 0.10 0.10  219.9  39  45
 6422953 3913  74  97 0.530 0.05 0.06 0.557 0.06 0.06 4.735 0.06 0.06 -0.10 0.20 0.10  475.3  57  75
 6423086 3715  50  72 0.454 0.05 0.05 0.470 0.05 0.05 4.797 0.06 0.06 -0.20 0.10 0.10  243.4  20  36
 6423563 3924  66  73 0.522 0.05 0.05 0.546 0.05 0.05 4.740 0.06 0.06 -0.20 0.10 0.10  307.3  32  40
 6424011 3368  50  50 0.267 0.05 0.08 0.253 0.05 0.10 4.990 0.09 0.06 -0.10 0.10 0.10  133.0  13  43
 6424033 3315  50  50 0.260 0.05 0.05 0.255 0.05 0.05 5.015 0.06 0.06  0.00 0.10 0.10  134.7  11  16
 6424516 3535  73  69 0.380 0.08 0.05 0.395 0.09 0.05 4.875 0.06 0.11 -0.10 0.10 0.10  165.7  38  25
 6424725 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10  101.9  13  14
 6425928 3862  50  50 0.560 0.05 0.05 0.566 0.05 0.05 4.694 0.06 0.06  0.00 0.10 0.10  165.8  11  10
 6425989 3633  70  50 0.427 0.06 0.05 0.456 0.07 0.05 4.837 0.06 0.06 -0.10 0.10 0.10  194.8  32  18
 6429680 3731  54  52 0.482 0.05 0.05 0.496 0.05 0.05 4.767 0.06 0.07 -0.10 0.10 0.10  205.2  26  11
 6430816 3980 184 131 0.540 0.18 0.07 0.564 0.18 0.07 4.725 0.07 0.19 -0.20 0.70 0.20  437.0 169  76
 6431171 3966  63  58 0.538 0.06 0.05 0.556 0.06 0.05 4.721 0.06 0.06 -0.20 0.20 0.10  343.9  46  35
 6431989 3677 108 109 0.360 0.12 0.10 0.386 0.14 0.09 4.913 0.13 0.15 -0.50 0.40 0.20  297.0 104 104
 6432467 3941  55  52 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  270.4  29  12
 6435936 3562  50  82 0.400 0.05 0.08 0.418 0.05 0.08 4.855 0.08 0.06 -0.10 0.10 0.10  188.3  23  45
 6442045 3500  50  86 0.363 0.05 0.09 0.373 0.05 0.10 4.891 0.09 0.06 -0.10 0.10 0.10  120.7  10  35
 6447455 3587  87  73 0.410 0.08 0.05 0.429 0.09 0.05 4.845 0.06 0.10 -0.10 0.10 0.10  140.5  31  19
 6448449 3971  59  72 0.590 0.05 0.05 0.596 0.05 0.05 4.672 0.06 0.06  0.00 0.10 0.10  401.1  28  18
 6451717 3637  54  68 0.370 0.06 0.06 0.386 0.07 0.06 4.889 0.07 0.09 -0.40 0.10 0.10  193.1  35  38
 6452389 3662  95  99 0.430 0.08 0.06 0.452 0.09 0.06 4.827 0.07 0.10 -0.20 0.10 0.10  199.5  44  38
 6464396 3848  64  54 0.510 0.05 0.05 0.515 0.05 0.05 4.735 0.06 0.07 -0.20 0.10 0.10  248.8  30  21
 6466436 3800  51  50 0.540 0.05 0.05 0.547 0.05 0.05 4.712 0.06 0.06  0.00 0.10 0.10  249.6  18  11
 6467894 3893  50 105 0.540 0.05 0.06 0.548 0.05 0.07 4.712 0.06 0.06 -0.10 0.10 0.10  344.2  26  53
 6469920 3645  81  98 0.420 0.07 0.07 0.439 0.08 0.06 4.834 0.08 0.09 -0.20 0.10 0.10  206.3  41  43
 6470362 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.07  0.00 0.10 0.10   77.6  12  13
 6497141 3933  86  69 0.548 0.07 0.05 0.563 0.07 0.05 4.711 0.06 0.07 -0.10 0.20 0.10  223.0  35  15
 6497146 3688  73  50 0.463 0.07 0.05 0.479 0.06 0.05 4.788 0.06 0.08 -0.10 0.10 0.10  124.7  20  10
 6500181 3431  50  50 0.313 0.05 0.05 0.310 0.05 0.05 4.938 0.06 0.06 -0.10 0.10 0.10  187.6  24  23
 6501347 3831  50  50 0.550 0.05 0.05 0.557 0.05 0.05 4.703 0.06 0.06  0.00 0.10 0.10  172.0  10  10
 6502294 3638  68  50 0.440 0.06 0.05 0.462 0.07 0.05 4.816 0.06 0.08 -0.10 0.10 0.10  188.5  32  10
 6502475 3903 137  60 0.523 0.13 0.05 0.541 0.13 0.05 4.735 0.06 0.14 -0.20 0.40 0.10  312.8  95  26
 6503104 3404  67  70 0.340 0.10 0.05 0.343 0.12 0.05 4.911 0.06 0.13  0.00 0.10 0.10  110.4  34  18
 6503950 3985  56  50 0.570 0.05 0.05 0.570 0.05 0.05 4.682 0.06 0.06 -0.10 0.10 0.10  378.7  41  13
 6504035 3787  64 109 0.506 0.06 0.06 0.514 0.05 0.07 4.741 0.06 0.07 -0.10 0.10 0.10  246.8  33  44
 6504214 3623  50  64 0.410 0.05 0.05 0.430 0.05 0.05 4.847 0.06 0.06 -0.20 0.10 0.10  208.3  21  32
 6504736 3396  50  50 0.335 0.08 0.05 0.335 0.09 0.05 4.915 0.06 0.09  0.00 0.10 0.10  103.6  26  10
 6504812 3418  55  55 0.350 0.05 0.05 0.356 0.06 0.05 4.901 0.06 0.07  0.00 0.10 0.10  153.9  26  16
 6505156 3932  74  61 0.520 0.06 0.05 0.548 0.07 0.05 4.745 0.06 0.06 -0.20 0.20 0.10  337.4  46  42
 6507276 3300  50  50 0.200 0.05 0.05 0.182 0.05 0.05 5.096 0.06 0.06 -0.20 0.10 0.10   75.5  12  13
 6507888 3950  50  50 0.560 0.05 0.05 0.561 0.05 0.05 4.691 0.06 0.06 -0.10 0.10 0.10  259.5  14  10
 6508710 3339  50  50 0.288 0.05 0.05 0.275 0.05 0.05 4.960 0.06 0.06  0.00 0.10 0.10  115.0  11  11
 6508734 3622  59  50 0.430 0.06 0.05 0.451 0.06 0.05 4.826 0.06 0.08 -0.10 0.10 0.10  188.9  30  13
 6508924 3728  81  50 0.482 0.08 0.05 0.493 0.07 0.05 4.765 0.06 0.09 -0.10 0.20 0.10  248.5  50  14
 6509710 3947  71  75 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  547.5  46  84
 6510539 3239  50  50 0.171 0.05 0.06 0.150 0.05 0.07 5.148 0.12 0.15 -0.10 0.10 0.10   92.6  26  36
 6515466 3501  50  50 0.405 0.05 0.05 0.418 0.05 0.05 4.844 0.06 0.06  0.00 0.10 0.10  161.0  10  10
 6521399 3669  50  50 0.490 0.05 0.05 0.502 0.05 0.05 4.758 0.06 0.06  0.00 0.10 0.10  248.6  13  10
 6526930 3772  50  50 0.500 0.05 0.05 0.508 0.05 0.05 4.746 0.06 0.06 -0.10 0.10 0.10  202.3  11  10
 6527283 3990  66  69 0.554 0.07 0.05 0.554 0.05 0.05 4.694 0.06 0.08 -0.20 0.20 0.10  320.5  47  28
 6529445 3746  50  66 0.470 0.05 0.05 0.480 0.05 0.05 4.775 0.06 0.06 -0.20 0.10 0.10  230.1  15  28
 6530792 3461  51  50 0.380 0.05 0.05 0.389 0.05 0.05 4.869 0.06 0.06  0.00 0.10 0.10  164.0  18  11
 6531981 3896  60  69 0.570 0.05 0.05 0.576 0.05 0.05 4.687 0.06 0.06  0.00 0.10 0.10  274.8  21  17
 6541829 3772  71  65 0.480 0.08 0.05 0.490 0.07 0.05 4.766 0.06 0.10 -0.20 0.20 0.10  270.1  52  31
 6543547 3804  74  62 0.513 0.06 0.05 0.519 0.05 0.05 4.734 0.06 0.08 -0.10 0.10 0.10  258.5  38  16
 6546675 3993  50  50 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.10 0.10  321.5  17  12
 6551473 3996  50  72 0.572 0.05 0.05 0.574 0.05 0.06 4.682 0.06 0.06 -0.10 0.10 0.10  360.1  18  39
 6579761 3419  55  55 0.270 0.05 0.07 0.273 0.06 0.08 5.012 0.10 0.06 -0.20 0.10 0.10  176.5  31  54
 6579884 3758  71  81 0.474 0.07 0.05 0.486 0.06 0.05 4.774 0.06 0.08 -0.20 0.20 0.10  202.5  32  27
 6583177 3682  53  81 0.440 0.06 0.05 0.453 0.05 0.06 4.807 0.06 0.08 -0.20 0.10 0.10  182.1  28  29
 6584163 3900  54  59 0.510 0.05 0.05 0.538 0.05 0.05 4.754 0.06 0.06 -0.20 0.10 0.10  295.9  24  37
 6584500 3560  50  50 0.390 0.05 0.05 0.410 0.06 0.05 4.869 0.06 0.06 -0.10 0.10 0.10  144.4  20  15
 6585067 3552  50  50 0.390 0.05 0.05 0.406 0.05 0.05 4.864 0.06 0.06 -0.10 0.10 0.10  105.6  10  10
 6585895 3754  50  61 0.473 0.05 0.05 0.483 0.05 0.05 4.773 0.06 0.06 -0.20 0.10 0.10  144.6  10  16
 6586079 3387  50  50 0.234 0.05 0.05 0.225 0.05 0.05 5.052 0.06 0.06 -0.30 0.10 0.10  112.7  10  10
 6590048 3967  50  58 0.547 0.05 0.05 0.549 0.05 0.05 4.701 0.06 0.06 -0.20 0.10 0.10  248.0  10  21
 6590263 3441  50  50 0.322 0.05 0.05 0.321 0.05 0.05 4.929 0.06 0.06 -0.10 0.10 0.10  134.0  16  13
 6592335 3396  50  50 0.280 0.05 0.05 0.280 0.05 0.05 4.991 0.06 0.06 -0.10 0.10 0.10  110.9  10  10
 6593856 3928  50  87 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  460.7  28  62
 6600771 3771  50  50 0.500 0.05 0.05 0.508 0.05 0.05 4.746 0.06 0.07 -0.10 0.10 0.10  239.3  28  10
 6605492 3631  53  80 0.415 0.05 0.06 0.435 0.06 0.06 4.841 0.07 0.06 -0.20 0.10 0.10  238.6  33  43
 6607612 3797 103 102 0.510 0.09 0.06 0.517 0.08 0.07 4.737 0.06 0.11 -0.10 0.20 0.10  252.0  55  42
 6607660 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.06  0.00 0.10 0.10  115.7  10  10
 6609270 3854  50  76 0.530 0.05 0.05 0.534 0.05 0.06 4.718 0.06 0.06 -0.10 0.10 0.10  280.5  19  37
 6609906 3657  76  50 0.450 0.06 0.05 0.472 0.07 0.05 4.806 0.06 0.07 -0.10 0.10 0.10  164.4  28  10
 6610837 3403  50  51 0.341 0.05 0.05 0.343 0.05 0.05 4.910 0.06 0.06  0.00 0.10 0.10  102.2  14  10
 6611875 3379  50  50 0.321 0.05 0.05 0.316 0.05 0.05 4.925 0.06 0.06  0.00 0.10 0.10   39.9  10  10
 6614383 3919  60  60 0.550 0.05 0.05 0.554 0.05 0.05 4.701 0.06 0.06 -0.10 0.10 0.10  320.8  36  14
 6620003 3872  56  50 0.534 0.05 0.05 0.542 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  275.6  31  13
 6631337 3962  50  55 0.547 0.05 0.05 0.547 0.05 0.05 4.700 0.06 0.06 -0.20 0.10 0.10  254.0  20  18
 6664639 3472  50  50 0.303 0.05 0.05 0.318 0.05 0.05 4.978 0.06 0.06 -0.20 0.10 0.10  180.5  10  17
 6664748 3547  58  51 0.380 0.05 0.05 0.406 0.08 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  131.1  20  17
 6664904 3990  67  50 0.571 0.05 0.05 0.571 0.05 0.05 4.681 0.06 0.06 -0.10 0.10 0.10  534.5  61  17
 6666139 3434  50  50 0.360 0.05 0.05 0.368 0.05 0.05 4.892 0.06 0.06  0.00 0.10 0.10  211.9  28  22
 6666233 3878  76  75 0.520 0.07 0.05 0.524 0.06 0.05 4.726 0.06 0.09 -0.20 0.20 0.10  188.9  31  20
 6666347 3826  87  73 0.520 0.08 0.05 0.526 0.07 0.05 4.728 0.06 0.10 -0.10 0.20 0.10  410.1  78  55
 6668646 3591  50  85 0.392 0.05 0.06 0.407 0.05 0.07 4.862 0.07 0.06 -0.20 0.10 0.10  132.3  13  27
 6669028 3900  65  98 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  241.8  28  35
 6669108 3431  55  69 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.07  0.00 0.10 0.10  212.0  33  29
 6670624 3909  70  50 0.529 0.05 0.05 0.559 0.06 0.05 4.739 0.06 0.06 -0.10 0.20 0.10  282.4  36  21
 6671365 3405  50  50 0.340 0.05 0.05 0.345 0.05 0.05 4.913 0.06 0.06  0.00 0.10 0.10  162.1  21  16
 6671587 3683  73  74 0.409 0.06 0.06 0.437 0.07 0.05 4.854 0.08 0.07 -0.30 0.10 0.10  190.3  33  36
 6671727 3642  73  50 0.438 0.07 0.05 0.461 0.07 0.05 4.819 0.06 0.08 -0.10 0.10 0.10  203.5  37  15
 6672948 3388  53  61 0.329 0.05 0.05 0.325 0.05 0.05 4.917 0.06 0.08  0.00 0.10 0.10  164.6  27  25
 6675516 3632  56  64 0.360 0.06 0.06 0.385 0.07 0.06 4.911 0.08 0.08 -0.40 0.10 0.10  239.9  44  49
 6676217 3259  50  50 0.223 0.05 0.05 0.203 0.05 0.05 5.048 0.06 0.06  0.00 0.10 0.10  107.4  18  18
 6678515 3937  89  60 0.547 0.07 0.05 0.565 0.07 0.05 4.715 0.06 0.07 -0.10 0.20 0.10  213.4  33  14
 6678623 3707  50  50 0.418 0.05 0.06 0.448 0.05 0.05 4.846 0.07 0.06 -0.30 0.10 0.10  241.8  10  38
 6679295 3759  54  92 0.494 0.05 0.06 0.505 0.05 0.07 4.754 0.06 0.06 -0.10 0.10 0.10  276.1  29  47
 6690942 3784  90 115 0.485 0.09 0.06 0.494 0.07 0.06 4.760 0.06 0.11 -0.20 0.20 0.10  269.8  54  45
 6691349 3728  85  51 0.482 0.08 0.05 0.493 0.07 0.05 4.765 0.06 0.09 -0.10 0.20 0.10  150.2  30  10
 6692320 3454  81  57 0.370 0.10 0.05 0.383 0.13 0.05 4.885 0.06 0.13  0.00 0.10 0.10  133.4  40  17
 6693042 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   54.5  10  10
 6694166 3403  50  50 0.341 0.05 0.05 0.343 0.05 0.05 4.910 0.06 0.07  0.00 0.10 0.10  145.2  22  15
 6696016 3578  50  85 0.375 0.05 0.07 0.401 0.06 0.07 4.893 0.10 0.06 -0.20 0.10 0.10  102.3  13  25
 6696674 3697  69  84 0.446 0.07 0.05 0.462 0.06 0.06 4.805 0.06 0.08 -0.20 0.10 0.10  198.9  34  32
 6699367 3555  50  50 0.285 0.05 0.05 0.301 0.06 0.05 5.007 0.08 0.06 -0.50 0.10 0.10  125.5  20  26
 6700873 3900 121  52 0.537 0.12 0.05 0.559 0.12 0.05 4.726 0.06 0.12 -0.10 0.40 0.10  219.0  58  10
 6704613 3729  50  50 0.477 0.05 0.05 0.498 0.05 0.05 4.779 0.06 0.06 -0.10 0.10 0.10   85.3  10  10
 6715960 3498  57  50 0.360 0.05 0.05 0.372 0.07 0.05 4.896 0.06 0.06 -0.10 0.10 0.10   92.4  15  10
 6718482 3860  50 104 0.530 0.05 0.06 0.538 0.05 0.07 4.720 0.06 0.06 -0.10 0.10 0.10  261.7  19  43
 6720765 3438  50  50 0.320 0.05 0.05 0.318 0.05 0.05 4.931 0.06 0.07 -0.10 0.10 0.10   93.2  13  10
 6721658 3656  69  75 0.373 0.07 0.07 0.395 0.08 0.06 4.891 0.08 0.09 -0.40 0.20 0.10  177.0  35  38
 6750866 3900  75  60 0.510 0.06 0.05 0.538 0.07 0.05 4.754 0.06 0.06 -0.20 0.20 0.10  313.6  46  38
 6751156 3442  65  59 0.368 0.05 0.05 0.377 0.06 0.05 4.882 0.06 0.08  0.00 0.10 0.10  156.8  26  20
 6751411 3865  71  50 0.533 0.05 0.05 0.538 0.05 0.05 4.715 0.06 0.07 -0.10 0.10 0.10  127.7  16  10
 6751520 3845  70  75 0.526 0.06 0.05 0.532 0.05 0.06 4.723 0.06 0.07 -0.10 0.10 0.10  313.0  41  38
 6751891 3418  50  50 0.250 0.05 0.05 0.248 0.05 0.05 5.036 0.06 0.06 -0.30 0.10 0.10   77.1  10  10
 6752213 3241  50  58 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.07 0.08  0.00 0.10 0.10  113.6  23  28
 6752578 3551  50  50 0.340 0.05 0.05 0.354 0.05 0.05 4.925 0.06 0.06 -0.30 0.10 0.10   59.4  10  10
 6752937 3950  63  62 0.532 0.05 0.05 0.553 0.06 0.05 4.730 0.06 0.06 -0.20 0.20 0.10  257.5  27  26
 6757167 3986  85  87 0.553 0.05 0.06 0.581 0.06 0.05 4.718 0.07 0.06 -0.10 0.20 0.10  234.7  23  35
 6758299 3886  50  92 0.541 0.05 0.05 0.544 0.05 0.06 4.708 0.06 0.06 -0.10 0.10 0.10  130.7  12  18
 6758989 3820  85  84 0.500 0.08 0.05 0.506 0.06 0.05 4.745 0.06 0.09 -0.20 0.20 0.10  229.1  40  27
 6761974 3669  87  50 0.490 0.08 0.05 0.502 0.08 0.05 4.758 0.06 0.10  0.00 0.10 0.10  270.4  54  16
 6762124 3683  55  50 0.450 0.05 0.05 0.480 0.05 0.05 4.813 0.06 0.06 -0.10 0.10 0.10  364.0  41  30
 6762389 3410  50  50 0.346 0.05 0.05 0.349 0.05 0.05 4.904 0.06 0.06  0.00 0.10 0.10  228.4  19  19
 6763067 3693  63  50 0.440 0.06 0.05 0.464 0.06 0.05 4.818 0.06 0.07 -0.20 0.10 0.10  217.7  34  14
 6763092 3321  50  50 0.197 0.05 0.05 0.179 0.05 0.05 5.102 0.06 0.07 -0.30 0.10 0.10   86.8  14  10
 6765143 3534  50  50 0.275 0.05 0.05 0.284 0.06 0.05 5.015 0.07 0.06 -0.50 0.10 0.10  170.0  26  34
 6766663 3832  57  85 0.504 0.05 0.05 0.510 0.05 0.05 4.740 0.06 0.07 -0.20 0.10 0.10  117.1  15  15
 6767424 3616  53  50 0.420 0.05 0.05 0.445 0.06 0.05 4.840 0.06 0.06 -0.10 0.10 0.10  174.9  25  13
 6768217 3604  50  50 0.420 0.05 0.05 0.440 0.05 0.05 4.835 0.06 0.06 -0.10 0.10 0.10  112.0  10  10
 6773862 3950  71  88 0.560 0.05 0.05 0.561 0.05 0.06 4.691 0.06 0.07 -0.10 0.10 0.10  264.2  31  35
 6775103 3603  50  50 0.423 0.05 0.05 0.443 0.05 0.05 4.832 0.06 0.06 -0.10 0.10 0.10  179.6  17  12
 6776936 3772  68  50 0.480 0.07 0.05 0.490 0.06 0.05 4.766 0.06 0.08 -0.20 0.20 0.10  192.8  31  16
 6779927 3996  50  78 0.555 0.05 0.05 0.557 0.05 0.05 4.695 0.06 0.06 -0.20 0.10 0.10  286.6  26  28
 6782009 3819  58  50 0.501 0.05 0.05 0.531 0.05 0.05 4.764 0.06 0.06 -0.10 0.10 0.10  293.1  27  24
 6782860 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.07  0.00 0.10 0.10  103.4  15  12
 6792288 3640  75  50 0.439 0.07 0.05 0.457 0.07 0.05 4.813 0.06 0.09 -0.10 0.10 0.10  160.5  30  11
 6803306 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.06 -0.10 0.10 0.10  127.2  12  13
 6803524 3395  50  50 0.334 0.05 0.05 0.333 0.05 0.05 4.913 0.06 0.06  0.00 0.10 0.10  135.7  12  12
 6803555 3564  63  56 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06  0.00 0.10 0.10  212.4  25  18
 6805049 3241  50  51 0.210 0.09 0.05 0.187 0.08 0.05 5.066 0.06 0.23  0.00 0.10 0.10   94.3  40  20
 6806125 3921 188 259 0.466 0.24 0.17 0.491 0.27 0.17 4.793 0.16 0.30 -0.50 1.00 0.60   54.7  29  29
 6836624 3921  58  51 0.466 0.05 0.05 0.491 0.05 0.05 4.793 0.06 0.06 -0.50 0.20 0.10  304.7  39  34
 6836884 3748  58 102 0.490 0.05 0.06 0.501 0.05 0.07 4.757 0.06 0.07 -0.10 0.10 0.10  185.9  23  34
 6837702 3267  50  50 0.230 0.05 0.05 0.209 0.05 0.05 5.035 0.06 0.06  0.00 0.10 0.10   84.2  13  14
 6838113 3878  50 110 0.535 0.05 0.06 0.545 0.05 0.06 4.719 0.06 0.06 -0.10 0.10 0.10  171.0  11  28
 6838434 3771  65  50 0.500 0.06 0.05 0.508 0.05 0.05 4.746 0.06 0.08 -0.10 0.10 0.10  214.2  30  10
 6839317 3887  50  50 0.524 0.05 0.05 0.553 0.05 0.05 4.743 0.06 0.06 -0.10 0.10 0.10  280.5  19  18
 6843766 3622  50  50 0.430 0.05 0.05 0.451 0.05 0.05 4.826 0.06 0.06 -0.10 0.10 0.10  149.6  17  10
 6846346 3722  50  50 0.480 0.05 0.05 0.490 0.05 0.05 4.766 0.06 0.06 -0.10 0.10 0.10  175.0  10  10
 6846570 3834  50  50 0.550 0.05 0.05 0.558 0.05 0.05 4.705 0.06 0.06  0.00 0.10 0.10  167.2  10  10
 6847482 3910 104  64 0.572 0.07 0.05 0.581 0.06 0.05 4.687 0.06 0.08  0.00 0.10 0.10  529.7  87  29
 6848842 3489  50  50 0.270 0.05 0.05 0.276 0.05 0.06 5.016 0.07 0.06 -0.40 0.10 0.10  158.8  21  33
 6849112 3609  50  50 0.370 0.05 0.05 0.396 0.06 0.05 4.899 0.07 0.06 -0.30 0.10 0.10  206.0  25  35
 6850818 3990 103  56 0.554 0.10 0.05 0.554 0.08 0.05 4.694 0.06 0.11 -0.20 0.30 0.10  425.9  91  30
 6860138 3766  50  57 0.457 0.05 0.05 0.468 0.05 0.05 4.789 0.06 0.07 -0.30 0.10 0.10  274.2  32  33
 6860837 3948  50  50 0.550 0.05 0.05 0.571 0.05 0.05 4.714 0.06 0.06 -0.10 0.10 0.10  342.9  22  11
 6862296 3769  60  50 0.480 0.06 0.05 0.489 0.05 0.05 4.765 0.06 0.08 -0.20 0.10 0.10  232.6  34  10
 6862901 3948  50  50 0.550 0.05 0.05 0.571 0.05 0.05 4.714 0.06 0.06 -0.10 0.10 0.10  341.5  22  11
 6863158 3797  73  50 0.510 0.06 0.05 0.517 0.05 0.05 4.737 0.06 0.08 -0.10 0.10 0.10  275.3  39  10
 6863726 3546  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10   74.2  10  10
 6864891 3747  60  63 0.470 0.06 0.05 0.480 0.05 0.05 4.776 0.06 0.08 -0.20 0.10 0.10  267.4  39  32
 6866518 3903  82  60 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  241.9  43  20
 6867971 3748 119 133 0.490 0.11 0.07 0.501 0.10 0.08 4.757 0.06 0.13 -0.10 0.30 0.10  424.6 113  91
 6877599 3917  50  54 0.570 0.05 0.05 0.586 0.05 0.05 4.694 0.06 0.06  0.00 0.10 0.10  321.6  17  18
 6878738 3622  77  52 0.430 0.07 0.05 0.451 0.07 0.05 4.826 0.06 0.08 -0.10 0.10 0.10  179.4  34  14
 6881138 3939  69  77 0.527 0.06 0.05 0.550 0.06 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  280.5  38  35
 6888521 3315  50  50 0.229 0.05 0.05 0.211 0.05 0.05 5.041 0.06 0.06 -0.10 0.10 0.10   64.0  10  10
 6921817 3619  50  50 0.430 0.05 0.05 0.444 0.05 0.05 4.819 0.06 0.06 -0.10 0.10 0.10   96.6  10  10
 6921821 3417  50  57 0.350 0.05 0.05 0.355 0.05 0.05 4.900 0.06 0.07  0.00 0.10 0.10   69.1  10  10
 6922010 3659  50 108 0.451 0.05 0.08 0.474 0.05 0.07 4.806 0.08 0.06 -0.10 0.10 0.10  207.7  18  45
 6922183 3900 121  50 0.537 0.08 0.05 0.559 0.09 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  231.8  47  10
 6923830 3994  50  77 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  301.4  10  44
 6923995 3750  58  83 0.450 0.06 0.07 0.462 0.05 0.07 4.797 0.07 0.08 -0.30 0.10 0.20  257.3  39  51
 6927938 3855  84  54 0.530 0.06 0.05 0.535 0.05 0.05 4.718 0.06 0.07 -0.10 0.10 0.10  221.5  31  10
 6928206 3699  50  50 0.470 0.05 0.05 0.481 0.05 0.05 4.776 0.06 0.06 -0.10 0.10 0.10  117.0  12  10
 6928830 3823  86  50 0.519 0.07 0.05 0.525 0.05 0.05 4.729 0.06 0.08 -0.10 0.10 0.10  310.5  49  13
 6934004 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  171.6  10  10
 6936046 3772  58  50 0.500 0.05 0.05 0.508 0.05 0.05 4.746 0.06 0.07 -0.10 0.10 0.10  184.4  23  10
 6937405 3699  76  61 0.470 0.07 0.05 0.481 0.06 0.05 4.776 0.06 0.09 -0.10 0.10 0.10  256.2  45  19
 6937713 3947  50  80 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  270.9  10  41
 6937828 3909  59  50 0.529 0.05 0.05 0.559 0.05 0.05 4.739 0.06 0.06 -0.10 0.10 0.10  219.0  18  15
 6938077 3900 157  50 0.537 0.14 0.05 0.559 0.14 0.05 4.726 0.06 0.14 -0.10 0.40 0.10  217.7  68  10
 6940654 3604  59  55 0.420 0.06 0.05 0.440 0.06 0.05 4.835 0.06 0.08 -0.10 0.10 0.10  154.5  25  16
 6945041 3685  86  50 0.497 0.08 0.05 0.508 0.07 0.05 4.753 0.06 0.10  0.00 0.10 0.10  232.3  46  12
 6947459 3433  77 151 0.104 0.05 0.05 0.099 0.05 0.05 5.400 0.19 0.06 -2.00 0.50 0.90   24.0  10  11
 6947600 3317  51  61 0.270 0.05 0.05 0.254 0.05 0.06 4.980 0.06 0.07  0.00 0.10 0.10   86.7  15  18
 6947858 3457  71  53 0.370 0.09 0.05 0.385 0.12 0.05 4.888 0.06 0.11  0.00 0.10 0.10  145.0  40  17
 6949105 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.06  0.00 0.10 0.10  125.6  16  10
 6949326 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  193.1  11  10
 6949412 3665  54  52 0.453 0.05 0.05 0.467 0.05 0.05 4.795 0.06 0.07 -0.10 0.10 0.10  205.2  29  14
 6950440 3569  72  50 0.370 0.07 0.05 0.395 0.09 0.05 4.898 0.06 0.09 -0.20 0.10 0.10  150.8  33  15
 6952833 3577  57  73 0.360 0.06 0.06 0.374 0.07 0.07 4.899 0.07 0.09 -0.30 0.10 0.10  264.5  51  56
 6954041 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  174.5  10  10
 6964982 3608  73  50 0.400 0.07 0.05 0.417 0.08 0.05 4.854 0.06 0.09 -0.20 0.10 0.10  194.9  39  14
 6977064 3471  64  80 0.260 0.05 0.09 0.262 0.06 0.11 5.027 0.12 0.06 -0.40 0.10 0.20   94.4  18  37
 7007218 3845  55  50 0.526 0.05 0.05 0.532 0.05 0.05 4.723 0.06 0.06 -0.10 0.10 0.10  351.2  41  10
 7007761 3907  50  68 0.540 0.05 0.05 0.555 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  211.4  17  26
 7008589 3491  69  99 0.331 0.07 0.08 0.334 0.09 0.10 4.923 0.08 0.10 -0.20 0.10 0.10  243.2  60  70
 7009163 3825  50  75 0.500 0.05 0.05 0.509 0.05 0.05 4.747 0.06 0.07 -0.20 0.10 0.10  281.5  33  32
 7013317 3914  94 102 0.516 0.07 0.06 0.543 0.07 0.05 4.748 0.07 0.06 -0.20 0.20 0.10  990.3 161 158
 7013335 3900  73  87 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  419.5  68  31
 7013926 3657  50  68 0.424 0.05 0.06 0.446 0.05 0.05 4.833 0.07 0.06 -0.20 0.10 0.10  341.3  26  57
 7014297 3823  69  50 0.519 0.05 0.05 0.525 0.05 0.05 4.729 0.06 0.07 -0.10 0.10 0.10  217.0  27  10
 7014844 3501  50  50 0.360 0.07 0.05 0.371 0.07 0.05 4.895 0.06 0.10 -0.10 0.10 0.10  225.0  45  16
 7014972 3903  79  60 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  492.2  88  41
 7018161 3869  68  50 0.520 0.05 0.05 0.548 0.05 0.05 4.745 0.06 0.06 -0.10 0.10 0.10  331.3  34  23
 7018323 3688  62  50 0.458 0.06 0.05 0.482 0.06 0.05 4.799 0.06 0.07 -0.10 0.10 0.10  180.7  27  10
 7019844 3833  57  66 0.470 0.05 0.06 0.498 0.05 0.05 4.791 0.07 0.06 -0.30 0.10 0.10  186.8  20  27
 7020381 3832  50  50 0.504 0.05 0.05 0.510 0.05 0.05 4.740 0.06 0.06 -0.20 0.10 0.10  290.6  10  10
 7021681 3907  97  50 0.570 0.07 0.05 0.581 0.06 0.05 4.691 0.06 0.07  0.00 0.10 0.10  240.7  38  10
 7022137 3220  50  50 0.194 0.05 0.05 0.171 0.05 0.05 5.093 0.06 0.06  0.00 0.10 0.10   51.1  10  10
 7022432 3358  53  59 0.303 0.05 0.05 0.294 0.05 0.06 4.944 0.06 0.07  0.00 0.10 0.10  118.4  19  21
 7022598 3611  50  50 0.426 0.05 0.05 0.449 0.05 0.05 4.832 0.06 0.06 -0.10 0.10 0.10  128.4  10  10
 7025006 3309  50  50 0.264 0.05 0.05 0.247 0.05 0.05 4.989 0.06 0.06  0.00 0.10 0.10   76.6  10  10
 7026202 3329  50  50 0.280 0.07 0.05 0.266 0.07 0.05 4.969 0.06 0.11  0.00 0.10 0.10   74.4  18  12
 7031430 3445  50  50 0.370 0.05 0.05 0.379 0.05 0.05 4.880 0.06 0.06  0.00 0.10 0.10  130.6  10  10
 7031948 3845  50  88 0.526 0.05 0.05 0.532 0.05 0.06 4.723 0.06 0.06 -0.10 0.10 0.10  291.5  19  43
 7032946 3933  50  50 0.548 0.05 0.05 0.563 0.05 0.05 4.711 0.06 0.06 -0.10 0.10 0.10  250.7  23  10
 7033830 3378  50  50 0.320 0.05 0.05 0.315 0.05 0.05 4.926 0.06 0.07  0.00 0.10 0.10  104.5  15  11
 7035373 3781  50  50 0.490 0.05 0.05 0.518 0.05 0.05 4.773 0.06 0.06 -0.10 0.10 0.10  230.0  21  13
 7037101 3903  97  95 0.523 0.10 0.05 0.541 0.10 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  515.0 121  61
 7037895 3979  81  61 0.562 0.07 0.05 0.573 0.06 0.05 4.698 0.06 0.07 -0.10 0.20 0.10  218.1  31  12
 7038372 3746  61  50 0.490 0.06 0.05 0.499 0.05 0.05 4.756 0.06 0.07 -0.10 0.10 0.10  206.5  28  10
 7046921 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  336.6  13  10
 7047750 3903  68  74 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  272.6  33  27
 7048090 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   89.6  12  12
 7050907 3926  78  68 0.540 0.06 0.05 0.563 0.06 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  498.6  70  39
 7060218 3309  50  50 0.174 0.05 0.05 0.155 0.05 0.05 5.148 0.06 0.16 -0.40 0.10 0.10   79.5  24  14
 7090779 3872  50  87 0.534 0.05 0.05 0.542 0.05 0.06 4.718 0.06 0.06 -0.10 0.10 0.10  173.0  10  25
 7091649 3797  50  50 0.510 0.05 0.05 0.517 0.05 0.05 4.737 0.06 0.06 -0.10 0.10 0.10  118.0  10  10
 7091787 3842  98 110 0.526 0.07 0.06 0.531 0.06 0.07 4.721 0.06 0.08 -0.10 0.20 0.10  275.2  44  46
 7092051 3659  50  50 0.451 0.05 0.05 0.474 0.05 0.05 4.806 0.06 0.06 -0.10 0.10 0.10  235.5  11  10
 7093299 3944  50  50 0.548 0.05 0.05 0.568 0.05 0.05 4.715 0.06 0.06 -0.10 0.10 0.10  333.7  10  12
 7093688 3432  50  59 0.314 0.05 0.08 0.311 0.05 0.10 4.937 0.07 0.06 -0.10 0.10 0.10  121.8  13  32
 7094109 3648  50  50 0.370 0.05 0.05 0.391 0.05 0.05 4.895 0.06 0.06 -0.40 0.10 0.10  105.9  12  10
 7094486 3901  50  95 0.542 0.05 0.05 0.551 0.05 0.06 4.711 0.06 0.06 -0.10 0.10 0.10  257.7  24  37
 7094638 3201  50  50 0.173 0.05 0.05 0.150 0.05 0.05 5.137 0.06 0.13  0.00 0.10 0.10   64.8  16  10
 7100573 3273  50  50 0.235 0.05 0.05 0.214 0.05 0.05 5.028 0.06 0.06  0.00 0.10 0.10   98.6  12  13
 7102500 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   51.9  10  10
 7103120 3999  64  55 0.570 0.05 0.05 0.577 0.05 0.05 4.687 0.06 0.06 -0.10 0.10 0.10  321.0  32  23
 7103501 3733  50  50 0.470 0.05 0.05 0.500 0.05 0.05 4.793 0.06 0.06 -0.10 0.10 0.10  283.5  19  22
 7104554 3957  62  50 0.535 0.05 0.05 0.554 0.06 0.05 4.725 0.06 0.06 -0.20 0.20 0.10  254.7  32  10
 7104739 3625  50  50 0.432 0.05 0.05 0.450 0.05 0.05 4.822 0.06 0.06 -0.10 0.10 0.10  190.8  11  11
 7105834 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.06  0.00 0.10 0.10   45.7  10  10
 7106306 3963  66  50 0.554 0.05 0.05 0.575 0.05 0.05 4.711 0.06 0.06 -0.10 0.10 0.10  194.5  21  10
 7108212 3872  73  50 0.534 0.05 0.05 0.542 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  188.4  23  10
 7110077 3598  50  50 0.410 0.05 0.05 0.434 0.05 0.05 4.850 0.06 0.06 -0.10 0.10 0.10  169.0  23  16
 7117293 3375  57  61 0.317 0.09 0.05 0.311 0.10 0.06 4.929 0.06 0.12  0.00 0.10 0.10   96.5  28  15
 7117506 3799  68  50 0.492 0.08 0.05 0.499 0.06 0.05 4.753 0.06 0.09 -0.20 0.20 0.10  233.7  41  10
 7117688 3900  52 128 0.537 0.05 0.07 0.559 0.05 0.06 4.726 0.07 0.06 -0.10 0.10 0.10  256.9  27  45
 7118061 3778  50  50 0.500 0.05 0.05 0.513 0.05 0.05 4.750 0.06 0.06 -0.10 0.10 0.10  173.3  10  10
 7118116 3804  50  92 0.513 0.05 0.06 0.519 0.05 0.07 4.734 0.06 0.06 -0.10 0.10 0.10  337.7  26  54
 7121852 3359  50  50 0.203 0.05 0.05 0.187 0.05 0.05 5.095 0.07 0.06 -0.40 0.10 0.10  132.7  10  27
 7125880 3972  71  60 0.565 0.06 0.05 0.568 0.05 0.05 4.689 0.06 0.07 -0.10 0.20 0.10  216.9  30  10
 7130612 3939  52  51 0.527 0.05 0.05 0.550 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  442.0  39  47
 7133235 3996  50  61 0.572 0.05 0.05 0.574 0.05 0.05 4.682 0.06 0.06 -0.10 0.10 0.10  369.5  22  36
 7137132 3797  68  50 0.510 0.06 0.05 0.517 0.05 0.05 4.737 0.06 0.08 -0.10 0.10 0.10  241.1  34  11
 7137883 3948  50  50 0.557 0.05 0.05 0.563 0.05 0.05 4.696 0.06 0.06 -0.10 0.10 0.10  258.8  24  10
 7173174 3966  70  87 0.538 0.05 0.05 0.556 0.06 0.05 4.721 0.06 0.06 -0.20 0.20 0.10  312.5  36  40
 7173783 3837  51  80 0.505 0.05 0.05 0.513 0.05 0.05 4.742 0.06 0.06 -0.20 0.10 0.10  278.7  30  35
 7174385 3774  62  87 0.480 0.06 0.05 0.493 0.05 0.05 4.768 0.06 0.07 -0.20 0.10 0.10  207.4  29  29
 7174642 3947 112 143 0.540 0.06 0.08 0.567 0.07 0.07 4.727 0.08 0.06 -0.10 0.20 0.20  375.4  56  81
 7175696 3929  92  76 0.580 0.07 0.05 0.584 0.05 0.05 4.678 0.06 0.08  0.00 0.10 0.10  487.1  76  32
 7177589 3711  51  50 0.475 0.06 0.05 0.486 0.05 0.05 4.771 0.06 0.07 -0.10 0.10 0.10  215.7  29  10
 7180592 3758 126 104 0.474 0.13 0.06 0.486 0.12 0.06 4.774 0.06 0.15 -0.20 0.30 0.10  363.5 111  61
 7180634 3963  50  90 0.554 0.05 0.06 0.575 0.05 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  351.9  27  48
 7180925 3498  50  51 0.360 0.05 0.05 0.372 0.05 0.05 4.896 0.06 0.06 -0.10 0.10 0.10  185.7  18  19
 7184587 3900  65  50 0.537 0.06 0.05 0.559 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  289.6  42  10
 7184868 3523  50  55 0.326 0.05 0.05 0.332 0.05 0.07 4.933 0.06 0.06 -0.30 0.10 0.10  144.4  20  27
 7185487 3229  50  50 0.201 0.05 0.05 0.178 0.05 0.05 5.080 0.06 0.08  0.00 0.10 0.10   94.7  19  16
 7188183 3980  51  50 0.550 0.05 0.05 0.577 0.05 0.05 4.719 0.06 0.06 -0.10 0.10 0.10  304.4  12  17
 7190458 3760  50  87 0.494 0.05 0.06 0.506 0.05 0.06 4.755 0.06 0.06 -0.10 0.10 0.10  196.1  12  33
 7190459 3604  76 111 0.420 0.06 0.09 0.440 0.07 0.09 4.835 0.09 0.07 -0.10 0.10 0.10  140.5  23  38
 7191311 3677  99  75 0.426 0.10 0.06 0.456 0.11 0.05 4.839 0.08 0.11 -0.20 0.20 0.10  121.1  31  22
 7191467 3546  58  58 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  267.2  33  30
 7191610 3774  53  53 0.487 0.05 0.05 0.516 0.05 0.05 4.776 0.06 0.06 -0.10 0.10 0.10  408.0  42  35
 7192199 3976  67  79 0.539 0.05 0.05 0.559 0.05 0.05 4.723 0.06 0.06 -0.20 0.10 0.10  332.7  32  41
 7199756 3725  68  50 0.460 0.07 0.05 0.473 0.07 0.05 4.787 0.06 0.09 -0.20 0.20 0.10  232.0  42  14
 7200148 3359  51  85 0.260 0.05 0.11 0.245 0.05 0.13 4.998 0.12 0.07 -0.10 0.10 0.10   90.3  15  43
 7200463 3910  88  64 0.572 0.06 0.05 0.581 0.06 0.05 4.687 0.06 0.07  0.00 0.10 0.10  338.2  48  18
 7202953 3665  50  50 0.453 0.05 0.05 0.467 0.05 0.05 4.795 0.06 0.06 -0.10 0.10 0.10  133.5  10  10
 7205520 3569  55  53 0.370 0.06 0.06 0.395 0.07 0.06 4.898 0.07 0.07 -0.20 0.10 0.10  167.4  28  30
 7212779 3900  50  63 0.537 0.05 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  222.9  23  12
 7214801 3628  50  50 0.360 0.05 0.05 0.381 0.05 0.05 4.906 0.06 0.06 -0.40 0.10 0.10  181.5  20  12
 7214825 3698  50  50 0.444 0.05 0.05 0.465 0.05 0.05 4.811 0.06 0.06 -0.20 0.10 0.10  237.4  21  10
 7215507 3598  50  50 0.340 0.05 0.05 0.362 0.05 0.05 4.935 0.07 0.06 -0.40 0.10 0.10  201.2  21  34
 7215609 3951  66  84 0.540 0.05 0.05 0.547 0.05 0.05 4.712 0.06 0.06 -0.20 0.10 0.10  331.1  38  37
 7215965 3668  50  50 0.490 0.05 0.05 0.501 0.05 0.05 4.758 0.06 0.06  0.00 0.10 0.10  241.5  18  10
 7254671 3616  50  50 0.400 0.05 0.05 0.420 0.05 0.05 4.858 0.06 0.06 -0.20 0.10 0.10  184.6  10  10
 7254750 3794  50  50 0.490 0.05 0.05 0.497 0.05 0.05 4.755 0.06 0.06 -0.20 0.10 0.10  244.8  11  19
 7255000 3562  66  59 0.400 0.07 0.05 0.418 0.08 0.05 4.855 0.06 0.08 -0.10 0.10 0.10  130.3  24  13
 7255169 3800 108  50 0.540 0.08 0.05 0.547 0.07 0.05 4.712 0.06 0.10  0.00 0.10 0.10  288.7  56  13
 7255871 3900 119  59 0.537 0.08 0.05 0.559 0.08 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  494.9  95  57
 7258939 3316  59  63 0.270 0.05 0.05 0.253 0.05 0.06 4.981 0.06 0.08  0.00 0.10 0.10  151.6  31  34
 7259477 3654  50  50 0.483 0.05 0.05 0.496 0.05 0.05 4.765 0.06 0.06  0.00 0.10 0.10  135.6  10  10
 7259996 3787  85  84 0.506 0.07 0.06 0.514 0.06 0.06 4.741 0.06 0.08 -0.10 0.20 0.10  240.1  41  37
 7260073 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.06  0.00 0.10 0.10  140.1  22  20
 7260086 3395  50  71 0.334 0.05 0.08 0.333 0.05 0.09 4.913 0.07 0.06  0.00 0.10 0.20  146.0  12  38
 7264900 3358  55  59 0.303 0.05 0.05 0.294 0.05 0.06 4.944 0.06 0.08  0.00 0.10 0.10  102.5  18  18
 7265373 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  526.9  10  44
 7268738 3742  50  50 0.445 0.06 0.05 0.461 0.05 0.05 4.805 0.06 0.07 -0.30 0.10 0.10  226.0  32  21
 7268807 3942  50  52 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  375.1  29  15
 7269729 3696  50  50 0.469 0.05 0.05 0.480 0.05 0.05 4.778 0.06 0.06 -0.10 0.10 0.10  231.8  12  10
 7269798 3528  50  50 0.420 0.05 0.05 0.433 0.05 0.05 4.828 0.06 0.06  0.00 0.10 0.10  150.1  10  10
 7270844 3784  70  52 0.490 0.05 0.05 0.519 0.05 0.05 4.773 0.06 0.06 -0.10 0.10 0.10  273.8  32  22
 7272220 3758  50  73 0.474 0.05 0.05 0.486 0.05 0.05 4.774 0.06 0.06 -0.20 0.10 0.10  177.8  12  23
 7272291 3733  50  50 0.480 0.05 0.05 0.499 0.05 0.05 4.774 0.06 0.06 -0.10 0.10 0.10  288.2  10  11
 7272373 3596  50  59 0.390 0.05 0.06 0.410 0.05 0.06 4.869 0.07 0.06 -0.20 0.10 0.10  139.0  10  25
 7272575 3865  68  57 0.533 0.05 0.05 0.538 0.05 0.05 4.715 0.06 0.07 -0.10 0.10 0.10  171.6  21  15
 7273833 3956  78  71 0.558 0.07 0.05 0.566 0.06 0.06 4.697 0.06 0.07 -0.10 0.20 0.10  264.1  39  24
 7282078 3960  99  68 0.551 0.08 0.05 0.573 0.09 0.05 4.714 0.06 0.08 -0.10 0.30 0.10  301.4  55  23
 7282613 3627  97  55 0.470 0.09 0.05 0.485 0.09 0.05 4.780 0.06 0.11  0.00 0.10 0.10  228.1  52  15
 7282705 3749  82  87 0.450 0.08 0.07 0.461 0.08 0.08 4.796 0.07 0.11 -0.30 0.20 0.20  254.4  52  51
 7283365 3698  85  79 0.444 0.07 0.06 0.465 0.08 0.05 4.811 0.07 0.08 -0.20 0.20 0.10  196.0  37  32
 7284481 3548  63  89 0.317 0.07 0.09 0.321 0.08 0.11 4.942 0.10 0.09 -0.40 0.10 0.20  222.8  50  77
 7289257 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10   62.7  10  10
 7292375 3479  56  78 0.322 0.07 0.07 0.324 0.08 0.09 4.933 0.07 0.09 -0.20 0.10 0.10  179.5  40  44
 7294746 3903 131  60 0.523 0.11 0.05 0.541 0.11 0.05 4.735 0.06 0.12 -0.20 0.30 0.10  270.9  72  22
 7298163 3451  50  72 0.250 0.05 0.08 0.249 0.05 0.08 5.039 0.11 0.06 -0.40 0.10 0.10  113.7  15  40
 7298281 3212  50  50 0.187 0.05 0.05 0.164 0.05 0.05 5.110 0.06 0.08  0.00 0.10 0.10   43.0  10  10
 7300322 3418  50  50 0.302 0.05 0.05 0.298 0.05 0.05 4.953 0.06 0.06 -0.10 0.10 0.10  109.2  10  11
 7300506 3590  94  50 0.451 0.09 0.05 0.469 0.10 0.05 4.800 0.06 0.11  0.00 0.10 0.10  137.8  33  10
 7303973 3919 100  56 0.574 0.07 0.05 0.584 0.06 0.05 4.688 0.06 0.08  0.00 0.10 0.10  371.1  61  18
 7304449 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   89.5  11  16
 7335104 3873  65  56 0.560 0.05 0.05 0.572 0.05 0.05 4.699 0.06 0.06  0.00 0.10 0.10  213.6  25  12
 7335603 3697  50  50 0.446 0.05 0.05 0.462 0.05 0.05 4.805 0.06 0.06 -0.20 0.10 0.10  137.1  10  14
 7335857 3918  65  50 0.549 0.05 0.05 0.554 0.05 0.05 4.703 0.06 0.06 -0.10 0.10 0.10   98.1  11  10
 7336315 3873  50  50 0.560 0.05 0.05 0.572 0.05 0.05 4.699 0.06 0.06  0.00 0.10 0.10  470.1  20  12
 7336414 3900 158  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.20 0.10  267.7  65  10
 7337164 3878  50  50 0.535 0.05 0.05 0.545 0.05 0.05 4.719 0.06 0.06 -0.10 0.10 0.10  243.7  21  10
 7337334 3598  51  50 0.420 0.05 0.05 0.440 0.05 0.05 4.835 0.06 0.06 -0.10 0.10 0.10  188.5  21  15
 7337588 3457  50  50 0.333 0.05 0.05 0.337 0.05 0.05 4.922 0.06 0.06 -0.10 0.10 0.10  112.2  13  10
 7337770 3728  76  87 0.440 0.07 0.07 0.453 0.07 0.08 4.808 0.07 0.09 -0.30 0.20 0.20  381.0  71  81
 7338033 3701  61  50 0.470 0.06 0.05 0.483 0.05 0.05 4.778 0.06 0.08 -0.10 0.10 0.10  136.5  20  10
 7339137 3905  50  86 0.471 0.05 0.07 0.480 0.05 0.08 4.773 0.06 0.06 -0.50 0.10 0.30  331.0  35  71
 7340174 3722  50  50 0.480 0.05 0.05 0.490 0.05 0.05 4.766 0.06 0.06 -0.10 0.10 0.10  365.5  22  10
 7340288 3722  50  57 0.390 0.05 0.05 0.411 0.05 0.05 4.871 0.07 0.06 -0.50 0.10 0.10  213.8  14  34
 7341215 3489  55  50 0.290 0.05 0.05 0.304 0.07 0.05 4.996 0.07 0.06 -0.30 0.10 0.10  194.0  35  27
 7345195 3806  84  50 0.540 0.07 0.05 0.551 0.06 0.05 4.715 0.06 0.08  0.00 0.10 0.10  278.3  45  12
 7345907 3963  72 114 0.554 0.05 0.06 0.575 0.05 0.06 4.711 0.06 0.06 -0.10 0.20 0.20  486.5  54  76
 7347932 3711  72  50 0.475 0.07 0.05 0.486 0.05 0.05 4.771 0.06 0.09 -0.10 0.10 0.10  211.4  35  12
 7349014 3804  66  98 0.513 0.05 0.06 0.519 0.05 0.07 4.734 0.06 0.07 -0.10 0.10 0.10  297.9  38  48
 7350067 3227  50  50 0.200 0.05 0.05 0.176 0.05 0.05 5.082 0.06 0.08  0.00 0.10 0.10   62.9  12  10
 7351437 3677  95  94 0.438 0.09 0.06 0.450 0.09 0.06 4.810 0.06 0.11 -0.20 0.20 0.10  278.6  64  52
 7351907 3599  50  71 0.373 0.05 0.06 0.390 0.05 0.06 4.885 0.07 0.06 -0.30 0.10 0.10  230.0  17  44
 7352892 3211  50  50 0.186 0.05 0.05 0.163 0.05 0.05 5.108 0.06 0.07  0.00 0.10 0.10   57.1  10  10
 7357788 3887  50  50 0.524 0.05 0.05 0.553 0.05 0.05 4.743 0.06 0.06 -0.10 0.10 0.10  290.8  20  18
 7357924 3585  54  73 0.389 0.06 0.06 0.407 0.07 0.06 4.867 0.07 0.08 -0.20 0.10 0.10  249.3  42  48
 7364389 3488  50  52 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06  0.00 0.10 0.10  129.2  12  15
 7365833 3900 193  50 0.537 0.15 0.05 0.559 0.15 0.05 4.726 0.06 0.16 -0.10 0.40 0.10  272.4  95  10
 7367064 3797  72 109 0.510 0.06 0.06 0.517 0.05 0.07 4.737 0.06 0.08 -0.10 0.10 0.10  223.4  31  38
 7367141 3770  51  83 0.479 0.05 0.05 0.489 0.05 0.05 4.767 0.06 0.07 -0.20 0.10 0.10  189.0  24  27
 7367336 3502  62  51 0.330 0.07 0.05 0.346 0.09 0.05 4.940 0.06 0.08 -0.20 0.10 0.10  160.3  35  23
 7367431 3929  77  68 0.541 0.06 0.05 0.564 0.06 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  233.7  33  18
 7368642 3530  67  98 0.380 0.05 0.09 0.396 0.06 0.09 4.877 0.10 0.06 -0.10 0.10 0.10  155.0  20  46
 7374699 3585  58  70 0.356 0.06 0.07 0.380 0.08 0.07 4.916 0.09 0.08 -0.30 0.10 0.10  194.8  36  44
 7377223 3430  57  54 0.313 0.07 0.05 0.310 0.08 0.05 4.940 0.06 0.09 -0.10 0.10 0.10   99.9  23  14
 7377872 3409 100  85 0.420 0.16 0.05 0.428 0.18 0.05 4.824 0.06 0.17  0.30 0.30 0.10  165.0  67  23
 7378061 3445  77  67 0.370 0.11 0.05 0.379 0.13 0.05 4.880 0.06 0.14  0.00 0.10 0.10  129.8  42  18
 7379420 3903 108  57 0.523 0.10 0.05 0.541 0.10 0.05 4.735 0.06 0.11 -0.20 0.30 0.10  274.6  67  21
 7381727 3956  67 105 0.560 0.05 0.06 0.564 0.05 0.06 4.693 0.06 0.06 -0.10 0.10 0.10  298.4  33  45
 7382228 3728  67 120 0.482 0.06 0.07 0.493 0.05 0.08 4.765 0.07 0.07 -0.10 0.10 0.10  179.8  24  38
 7385913 3625  50  50 0.470 0.05 0.05 0.483 0.05 0.05 4.778 0.06 0.06  0.00 0.10 0.10  233.9  18  14
 7417788 3813 113 141 0.477 0.10 0.08 0.485 0.09 0.09 4.767 0.08 0.13 -0.30 0.30 0.20  202.0  50  49
 7418013 3947  85  97 0.540 0.05 0.07 0.567 0.06 0.06 4.727 0.07 0.06 -0.10 0.20 0.10  315.3  41  56
 7418796 3878  62  50 0.523 0.05 0.05 0.551 0.05 0.05 4.742 0.06 0.06 -0.10 0.10 0.10  372.4  35  24
 7418897 3438  50  50 0.320 0.05 0.05 0.318 0.05 0.05 4.931 0.06 0.07 -0.10 0.10 0.10  167.4  23  17
 7419170 3715 105 184 0.410 0.10 0.13 0.431 0.11 0.13 4.847 0.12 0.13 -0.40 0.20 0.30  325.9  90 140
 7419248 3804  50  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  359.0  21  14
 7420221 3972  89 127 0.486 0.08 0.11 0.506 0.07 0.10 4.769 0.10 0.09 -0.50 0.30 0.40  469.7  84 134
 7422278 3900  87  50 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  145.3  24  10
 7422811 3584  50  50 0.410 0.05 0.05 0.432 0.05 0.05 4.848 0.06 0.06 -0.10 0.10 0.10  184.2  16  12
 7426706 3960  87  60 0.551 0.06 0.05 0.573 0.07 0.05 4.714 0.06 0.06 -0.10 0.20 0.10  335.1  50  24
 7426780 3815  67  60 0.498 0.06 0.05 0.505 0.05 0.05 4.747 0.06 0.08 -0.20 0.10 0.10  197.4  27  19
 7429786 3937  63  50 0.547 0.05 0.05 0.565 0.05 0.05 4.715 0.06 0.06 -0.10 0.10 0.10  513.0  47  26
 7430058 3962  74  64 0.560 0.07 0.05 0.567 0.06 0.05 4.696 0.06 0.08 -0.10 0.20 0.10  331.2  50  19
 7430997 3411  50  67 0.298 0.05 0.09 0.292 0.05 0.11 4.954 0.09 0.06 -0.10 0.10 0.10  113.0  10  37
 7431659 3417  50  50 0.350 0.05 0.05 0.354 0.05 0.05 4.899 0.06 0.06  0.00 0.10 0.10  165.8  11  11
 7434110 3311  50  50 0.225 0.05 0.05 0.208 0.05 0.05 5.050 0.06 0.06 -0.10 0.10 0.10   86.3  10  10
 7438997 3860  98 115 0.514 0.07 0.08 0.544 0.08 0.06 4.752 0.08 0.06 -0.10 0.20 0.10  252.2  42  52
 7445605 3912 104  84 0.570 0.07 0.05 0.583 0.06 0.05 4.692 0.06 0.07  0.00 0.10 0.10  332.9  53  25
 7448057 3884  71  84 0.560 0.05 0.05 0.577 0.05 0.05 4.703 0.06 0.06  0.00 0.10 0.10  300.2  24  26
 7449695 3787  88  54 0.506 0.08 0.05 0.514 0.07 0.05 4.741 0.06 0.09 -0.10 0.20 0.10  297.2  56  17
 7450997 3741  53  50 0.488 0.05 0.05 0.498 0.05 0.05 4.758 0.06 0.07 -0.10 0.10 0.10  297.1  39  12
 7451448 3998 131 180 0.500 0.14 0.11 0.509 0.12 0.11 4.747 0.10 0.17 -0.50 0.60 0.40  296.0  89  97
 7455287 3579  66  74 0.330 0.06 0.07 0.349 0.08 0.07 4.944 0.09 0.08 -0.40 0.10 0.10  158.7  34  41
 7456036 3670  56  79 0.454 0.05 0.06 0.471 0.05 0.07 4.796 0.06 0.07 -0.10 0.10 0.10  235.3  30  40
 7456662 3929 104  84 0.525 0.08 0.05 0.547 0.09 0.05 4.736 0.06 0.09 -0.20 0.30 0.10  304.7  59  38
 7460575 3952  69  64 0.550 0.06 0.05 0.572 0.06 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  266.2  38  15
 7466105 3980  60  70 0.549 0.05 0.05 0.554 0.05 0.05 4.703 0.06 0.06 -0.20 0.10 0.10  296.8  32  29
 7499836 3784  50  50 0.490 0.05 0.05 0.519 0.05 0.05 4.773 0.06 0.06 -0.10 0.10 0.10  232.3  22  13
 7499943 3546  50  50 0.430 0.05 0.05 0.444 0.05 0.05 4.819 0.06 0.06  0.00 0.10 0.10  272.3  10  10
 7500850 3197  50  50 0.155 0.05 0.05 0.134 0.05 0.05 5.182 0.07 0.13  0.00 0.10 0.10   78.1  20  16
 7501618 3646  52  68 0.420 0.05 0.06 0.441 0.05 0.05 4.836 0.07 0.06 -0.20 0.10 0.10  137.5  15  23
 7503734 3521  50  50 0.340 0.05 0.05 0.360 0.07 0.05 4.932 0.06 0.06 -0.20 0.10 0.10  241.5  38  39
 7504049 3893  50  60 0.540 0.05 0.05 0.548 0.05 0.05 4.712 0.06 0.06 -0.10 0.10 0.10  205.4  12  16
 7504202 3932 106  93 0.520 0.08 0.06 0.548 0.09 0.05 4.745 0.07 0.08 -0.20 0.30 0.10  210.1  40  33
 7504551 3794  65 108 0.420 0.05 0.12 0.445 0.05 0.11 4.840 0.11 0.06 -0.50 0.10 0.40  292.9  43 105
 7506298 3784  86  85 0.485 0.09 0.05 0.494 0.07 0.05 4.760 0.06 0.11 -0.20 0.20 0.10  200.8  41  27
 7509281 3514  65  50 0.360 0.07 0.05 0.382 0.09 0.05 4.908 0.06 0.09 -0.10 0.10 0.10  166.3  35  23
 7510742 3535  55  59 0.420 0.05 0.05 0.439 0.05 0.05 4.834 0.06 0.06  0.00 0.10 0.10  306.4  35  33
 7510767 3803  64  84 0.492 0.05 0.05 0.502 0.05 0.05 4.755 0.06 0.07 -0.20 0.10 0.10  152.9  20  21
 7512128 3748  50  50 0.490 0.05 0.05 0.501 0.05 0.05 4.757 0.06 0.06 -0.10 0.10 0.10  253.1  15  13
 7513242 3574  50  50 0.440 0.05 0.05 0.463 0.05 0.05 4.817 0.06 0.06  0.00 0.10 0.10  218.7  19  18
 7515543 3704  50  50 0.450 0.05 0.05 0.463 0.05 0.05 4.798 0.06 0.06 -0.20 0.10 0.10  151.8  10  16
 7516478 3832  69  76 0.504 0.06 0.05 0.510 0.05 0.05 4.740 0.06 0.08 -0.20 0.10 0.10  201.8  28  21
 7521445 3403  50  50 0.341 0.05 0.05 0.343 0.05 0.05 4.910 0.06 0.06  0.00 0.10 0.10  126.9  16  13
 7523705 3996 105  81 0.572 0.09 0.05 0.574 0.07 0.06 4.682 0.06 0.10 -0.10 0.30 0.10  239.1  46  26
 7523710 3402  50  50 0.338 0.05 0.05 0.343 0.05 0.05 4.916 0.06 0.06  0.00 0.10 0.10   89.6  13  10
 7532381 3466  52 101 0.340 0.05 0.10 0.345 0.05 0.11 4.914 0.11 0.07 -0.10 0.10 0.10  139.7  21  50
 7534455 3797  69  91 0.510 0.06 0.05 0.517 0.05 0.07 4.737 0.06 0.08 -0.10 0.10 0.10  208.9  29  31
 7539013 3960  76 105 0.544 0.05 0.07 0.574 0.05 0.06 4.726 0.08 0.06 -0.10 0.10 0.10  254.2  24  46
 7539346 3900  76  54 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  235.2  38  12
 7542314 3764  95 135 0.457 0.10 0.08 0.467 0.09 0.09 4.788 0.06 0.13 -0.30 0.20 0.20  249.9  61  64
 7542911 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10   36.5  10  10
 7543006 3754  58  78 0.430 0.06 0.07 0.443 0.05 0.07 4.818 0.08 0.08 -0.40 0.10 0.20  207.6  30  45
 7546105 3605  50  50 0.354 0.05 0.05 0.365 0.05 0.05 4.903 0.06 0.06 -0.40 0.10 0.10  119.5  10  18
 7547969 3657  81  79 0.424 0.07 0.06 0.446 0.07 0.06 4.833 0.07 0.08 -0.20 0.10 0.10  208.0  39  37
 7548531 3651  50  70 0.400 0.05 0.06 0.417 0.05 0.06 4.854 0.06 0.07 -0.30 0.10 0.10  207.7  29  36
 7548914 3990  78  95 0.554 0.07 0.05 0.554 0.06 0.05 4.694 0.06 0.09 -0.20 0.20 0.10  359.9  58  39
 7549171 3857  64 136 0.454 0.05 0.10 0.463 0.05 0.12 4.790 0.09 0.08 -0.50 0.20 0.40  286.8  40  92
 7549594 3579  59  78 0.337 0.06 0.07 0.347 0.07 0.09 4.923 0.08 0.09 -0.40 0.10 0.20  123.1  25  31
 7581219 3538  50  55 0.350 0.05 0.05 0.372 0.06 0.05 4.921 0.06 0.06 -0.20 0.10 0.10  155.5  24  25
 7581487 3600  50  80 0.350 0.05 0.09 0.363 0.05 0.09 4.910 0.10 0.06 -0.40 0.10 0.20  158.4  18  47
 7581869 3546 112 220 0.107 0.05 0.18 0.104 0.05 0.20 5.394 0.41 0.06 -2.50 0.10 1.60   23.2  10  43
 7582511 3804  65  82 0.513 0.05 0.05 0.519 0.05 0.06 4.734 0.06 0.07 -0.10 0.10 0.10  139.1  18  19
 7582691 3939  61  51 0.527 0.05 0.05 0.550 0.06 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  236.1  29  25
 7583116 3659  50  50 0.451 0.05 0.05 0.474 0.05 0.05 4.806 0.06 0.06 -0.10 0.10 0.10  135.8  10  10
 7583577 3842  50  50 0.526 0.05 0.05 0.531 0.05 0.05 4.721 0.06 0.06 -0.10 0.10 0.10  372.9  25  10
 7583798 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.06 -0.10 0.10 0.10  128.6  15  10
 7584332 3798  69  50 0.510 0.06 0.05 0.518 0.05 0.05 4.737 0.06 0.08 -0.10 0.10 0.10  160.3  22  10
 7584747 3753  69  50 0.460 0.06 0.05 0.489 0.07 0.05 4.802 0.06 0.06 -0.20 0.20 0.10  420.0  66  36
 7584817 3546  50  50 0.430 0.05 0.05 0.443 0.05 0.05 4.818 0.06 0.06  0.00 0.10 0.10  269.3  25  20
 7585442 3841  50  50 0.438 0.05 0.05 0.463 0.05 0.05 4.822 0.06 0.06 -0.50 0.10 0.10  414.1  42  28
 7587725 3760  71  56 0.494 0.06 0.05 0.506 0.05 0.05 4.755 0.06 0.07 -0.10 0.10 0.10  207.7  31  12
 7588024 3948  67  52 0.550 0.05 0.05 0.571 0.05 0.05 4.714 0.06 0.06 -0.10 0.10 0.10  419.8  45  20
 7590933 3784  50  60 0.485 0.05 0.05 0.494 0.05 0.05 4.760 0.06 0.06 -0.20 0.10 0.10  185.0  12  20
 7592133 3325  50  50 0.236 0.05 0.05 0.219 0.05 0.05 5.031 0.06 0.06 -0.10 0.10 0.10   56.2  10  10
 7592990 3876  50  50 0.520 0.05 0.05 0.549 0.05 0.05 4.746 0.06 0.06 -0.10 0.10 0.10  298.9  22  20
 7593749 3804  50  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  175.2  10  10
 7596706 3794  82  81 0.490 0.08 0.05 0.497 0.07 0.05 4.755 0.06 0.10 -0.20 0.20 0.10  337.6  67  42
 7602508 3992  57  97 0.543 0.05 0.05 0.563 0.06 0.05 4.720 0.06 0.06 -0.20 0.20 0.10  597.8  67  64
 7603569 3914  50  50 0.536 0.05 0.05 0.561 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  301.9  20  14
 7605600 3521  50  56 0.350 0.05 0.05 0.359 0.05 0.06 4.905 0.06 0.06 -0.20 0.10 0.10   99.3  10  16
 7609819 3455  50  50 0.330 0.05 0.05 0.336 0.06 0.05 4.928 0.06 0.08 -0.10 0.10 0.10   99.6  16  10
 7612968 3900  50  89 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  320.6  10  24
 7613448 3953 129  54 0.536 0.12 0.05 0.555 0.11 0.05 4.725 0.06 0.12 -0.20 0.40 0.10  289.4  76  19
 7620399 3942  79  52 0.548 0.06 0.05 0.570 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  315.5  46  14
 7620560 3993  61  50 0.557 0.05 0.05 0.582 0.06 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  441.2  53  10
 7621019 3699  76  52 0.470 0.07 0.05 0.481 0.06 0.05 4.776 0.06 0.09 -0.10 0.10 0.10  227.9  40  14
 7622850 3723  78  87 0.459 0.07 0.05 0.472 0.06 0.06 4.788 0.06 0.09 -0.20 0.10 0.10  220.9  39  34
 7625890 3715  76  71 0.410 0.06 0.08 0.431 0.07 0.07 4.847 0.09 0.08 -0.40 0.10 0.20  184.4  33  41
 7626388 3514  65  55 0.370 0.05 0.05 0.385 0.07 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  155.0  24  17
 7658920 3957  50  53 0.535 0.05 0.05 0.554 0.05 0.05 4.725 0.06 0.06 -0.20 0.10 0.10  338.1  13  32
 7659172 3780  70 119 0.464 0.07 0.07 0.473 0.05 0.09 4.781 0.07 0.09 -0.30 0.10 0.20  252.7  41  58
 7659417 3569  50  50 0.370 0.05 0.05 0.395 0.07 0.05 4.898 0.06 0.06 -0.20 0.10 0.10  180.2  25  14
 7659543 3392  50  50 0.332 0.05 0.05 0.330 0.05 0.05 4.915 0.06 0.06  0.00 0.10 0.10  102.4  13  10
 7659614 3925  50  50 0.550 0.05 0.05 0.557 0.05 0.05 4.703 0.06 0.06 -0.10 0.10 0.10  530.2  24  15
 7659667 3826  80  93 0.520 0.06 0.05 0.526 0.05 0.07 4.728 0.06 0.07 -0.10 0.10 0.10  302.0  43  45
 7660117 3886  50  72 0.540 0.05 0.05 0.544 0.05 0.06 4.709 0.06 0.06 -0.10 0.10 0.10  302.1  21  38
 7660181 3528  58  61 0.420 0.05 0.05 0.433 0.05 0.05 4.828 0.06 0.06  0.00 0.10 0.10  277.4  33  28
 7661117 3511  50  50 0.410 0.05 0.05 0.422 0.05 0.05 4.839 0.06 0.06  0.00 0.10 0.10  145.2  12  10
 7661314 3640  50  50 0.430 0.05 0.05 0.460 0.05 0.05 4.834 0.06 0.06 -0.10 0.10 0.10  309.7  27  20
 7661851 3417  50  50 0.350 0.05 0.05 0.354 0.05 0.05 4.899 0.06 0.06  0.00 0.10 0.10  196.6  10  12
 7662697 3715  50  50 0.470 0.05 0.05 0.493 0.05 0.05 4.787 0.06 0.06 -0.10 0.10 0.10  203.8  22  11
 7664406 3446  50  50 0.315 0.05 0.05 0.328 0.06 0.05 4.956 0.06 0.06 -0.10 0.10 0.10  118.3  19  13
 7670700 3432  50  50 0.314 0.05 0.05 0.311 0.05 0.05 4.937 0.06 0.06 -0.10 0.10 0.10   95.9  10  10
 7671030 3393  50  50 0.332 0.05 0.05 0.331 0.05 0.05 4.915 0.06 0.06  0.00 0.10 0.10  120.6  15  12
 7671594 3354  50  50 0.250 0.05 0.05 0.245 0.05 0.05 5.031 0.06 0.06 -0.10 0.10 0.10   92.8  10  10
 7672690 3485  50  50 0.267 0.05 0.07 0.273 0.05 0.07 5.021 0.10 0.06 -0.40 0.10 0.10  176.8  15  48
 7673428 3570  50  81 0.380 0.05 0.07 0.397 0.05 0.07 4.878 0.08 0.06 -0.20 0.10 0.10  181.8  22  39
 7676756 3546  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  102.3  10  10
 7676799 3229  50  51 0.201 0.05 0.05 0.178 0.05 0.05 5.080 0.06 0.06  0.00 0.10 0.10   77.6  11  17
 7676949 3602  71  56 0.420 0.07 0.05 0.437 0.07 0.05 4.832 0.06 0.09 -0.10 0.10 0.10  201.3  39  20
 7678417 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   66.0  10  10
 7680165 3993  51  65 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  237.7  22  12
 7680819 3900 187  50 0.537 0.16 0.05 0.559 0.16 0.05 4.726 0.06 0.16 -0.10 0.50 0.10  332.5 118  10
 7684686 3729  58  70 0.370 0.05 0.08 0.394 0.06 0.07 4.897 0.10 0.07 -0.60 0.10 0.20  205.4  31  51
 7686474 3799  65  66 0.492 0.06 0.05 0.499 0.05 0.05 4.753 0.06 0.08 -0.20 0.10 0.10  238.5  34  27
 7693403 3903 122 122 0.523 0.13 0.05 0.541 0.12 0.05 4.735 0.06 0.13 -0.20 0.40 0.10  322.0  92  43
 7708454 3334  50  50 0.190 0.05 0.05 0.173 0.05 0.05 5.118 0.06 0.09 -0.40 0.10 0.10   74.4  15  10
 7728826 3950 115  89 0.532 0.10 0.05 0.553 0.11 0.05 4.730 0.06 0.11 -0.20 0.40 0.10  422.6  98  55
 7729309 3288  50  55 0.210 0.05 0.08 0.190 0.05 0.09 5.072 0.11 0.06 -0.10 0.10 0.10   51.6  10  21
 7729557 3603 122  50 0.459 0.12 0.05 0.473 0.12 0.05 4.788 0.06 0.14  0.00 0.10 0.10  184.8  56  11
 7729558 3902  51  50 0.530 0.05 0.05 0.558 0.05 0.05 4.736 0.06 0.06 -0.10 0.10 0.10  482.7  41  31
 7730209 3487  50  72 0.328 0.05 0.06 0.332 0.05 0.08 4.929 0.07 0.07 -0.20 0.10 0.10  223.4  31  50
 7730659 3886  70  50 0.526 0.05 0.05 0.553 0.07 0.05 4.739 0.06 0.06 -0.10 0.20 0.10  171.2  20  10
 7730872 3967  78  79 0.547 0.09 0.05 0.549 0.08 0.05 4.701 0.06 0.10 -0.20 0.30 0.10  322.0  61  28
 7731089 3271  50  50 0.199 0.05 0.05 0.177 0.05 0.05 5.089 0.06 0.06 -0.10 0.10 0.10  105.1  12  10
 7731163 3848  63  50 0.510 0.05 0.05 0.540 0.05 0.05 4.756 0.06 0.06 -0.10 0.10 0.10  445.6  40  26
 7731334 3685  86  51 0.497 0.08 0.05 0.508 0.07 0.05 4.753 0.06 0.09  0.00 0.10 0.10  230.9  43  12
 7731963 3230  50  50 0.122 0.05 0.10 0.107 0.05 0.10 5.294 0.25 0.06 -0.10 0.10 0.10   68.9  10  60
 7732242 3640  50  50 0.410 0.05 0.05 0.434 0.05 0.05 4.850 0.06 0.06 -0.20 0.10 0.10  126.8  10  10
 7732797 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  497.4  39  42
 7733540 3806  50  50 0.540 0.05 0.05 0.551 0.05 0.05 4.715 0.06 0.06  0.00 0.10 0.10  211.9  10  10
 7734216 3488  50  64 0.329 0.05 0.06 0.331 0.05 0.08 4.925 0.06 0.07 -0.20 0.10 0.10  124.3  17  27
 7734325 3614  50  50 0.460 0.05 0.05 0.484 0.05 0.05 4.797 0.06 0.06  0.00 0.10 0.10  201.3  12  11
 7734775 3317  50  60 0.270 0.05 0.05 0.254 0.05 0.06 4.980 0.06 0.06  0.00 0.10 0.10   98.9  15  21
 7734893 3630  50  50 0.437 0.05 0.05 0.459 0.05 0.05 4.820 0.06 0.06 -0.10 0.10 0.10  171.6  15  10
 7739468 3213  50  59 0.180 0.06 0.05 0.158 0.06 0.06 5.125 0.09 0.19  0.00 0.10 0.10   95.8  34  32
 7740983 3500  50  51 0.363 0.05 0.05 0.373 0.05 0.05 4.891 0.06 0.06 -0.10 0.10 0.10   91.5  10  10
 7741801 3722  79  50 0.480 0.07 0.05 0.490 0.06 0.05 4.766 0.06 0.09 -0.10 0.10 0.10  211.2  36  13
 7741987 3359  50  50 0.253 0.05 0.05 0.249 0.05 0.05 5.026 0.06 0.06 -0.10 0.10 0.10   79.9  12  12
 7742097 3940  84  66 0.550 0.07 0.05 0.564 0.06 0.05 4.709 0.06 0.07 -0.10 0.20 0.10  344.9  55  23
 7742951 3342  50  50 0.290 0.05 0.05 0.278 0.05 0.05 4.958 0.06 0.06  0.00 0.10 0.10   92.5  12  13
 7743830 3787  50  84 0.506 0.05 0.06 0.514 0.05 0.06 4.741 0.06 0.06 -0.10 0.10 0.10  212.8  15  33
 7744122 3780  64  58 0.464 0.06 0.05 0.473 0.05 0.05 4.781 0.06 0.08 -0.30 0.10 0.10  189.4  28  22
 7747368 3957  65  73 0.535 0.06 0.05 0.554 0.06 0.05 4.725 0.06 0.06 -0.20 0.20 0.10  248.3  34  29
 7749381 3967 232 259 0.547 0.20 0.10 0.549 0.18 0.12 4.701 0.07 0.23 -0.20 0.70 0.30  918.6 384 267
 7749498 3822 126  54 0.547 0.09 0.05 0.555 0.07 0.05 4.707 0.06 0.10  0.00 0.10 0.10  454.8  93  21
 7751342 3711  50  98 0.475 0.05 0.06 0.486 0.05 0.07 4.771 0.06 0.06 -0.10 0.10 0.10  218.7  19  41
 7751487 3932  50  50 0.520 0.05 0.05 0.548 0.05 0.05 4.745 0.06 0.06 -0.20 0.10 0.10  290.6  16  32
 7755975 3612  50  71 0.380 0.05 0.06 0.397 0.05 0.06 4.877 0.07 0.06 -0.30 0.10 0.10  138.4  13  27
 7757418 3198  50  63 0.157 0.05 0.07 0.136 0.05 0.07 5.176 0.13 0.14  0.00 0.10 0.10   64.8  17  30
 7761860 3900 168  50 0.537 0.13 0.05 0.559 0.13 0.05 4.726 0.06 0.13 -0.10 0.30 0.10  388.8 115  10
 7762426 3411  50  50 0.298 0.05 0.05 0.292 0.05 0.05 4.954 0.06 0.07 -0.10 0.10 0.10  147.2  22  20
 7770831 3332  50  56 0.242 0.05 0.09 0.224 0.05 0.10 5.023 0.10 0.06 -0.10 0.10 0.10  131.2  19  52
 7771186 3655  80  82 0.380 0.08 0.08 0.398 0.09 0.08 4.879 0.09 0.11 -0.40 0.20 0.20  177.9  41  45
 7772757 3886  52  50 0.540 0.05 0.05 0.545 0.05 0.05 4.710 0.06 0.06 -0.10 0.10 0.10  296.5  33  10
 7773724 3403  54  68 0.341 0.09 0.05 0.343 0.11 0.05 4.910 0.06 0.12  0.00 0.10 0.10  142.8  41  20
 7797516 3869  64  60 0.500 0.05 0.05 0.528 0.05 0.05 4.763 0.06 0.06 -0.20 0.10 0.10  481.0  50  60
 7797630 3598  86  82 0.340 0.09 0.07 0.362 0.11 0.07 4.935 0.10 0.10 -0.40 0.20 0.10  185.0  50  48
 7799432 3994  50  92 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  353.8  11  54
 7800087 3638  50  85 0.440 0.05 0.07 0.462 0.05 0.06 4.816 0.08 0.06 -0.10 0.10 0.10  110.4  10  22
 7801569 3781  53  50 0.490 0.05 0.05 0.518 0.05 0.05 4.773 0.06 0.06 -0.10 0.10 0.10  391.6  40  21
 7802933 3699  50  85 0.470 0.05 0.06 0.481 0.05 0.07 4.776 0.06 0.06 -0.10 0.10 0.10  128.7  10  23
 7803692 3876  70 109 0.530 0.05 0.06 0.546 0.05 0.06 4.727 0.06 0.06 -0.10 0.10 0.10  315.3  37  55
 7804024 3815  79  85 0.498 0.06 0.05 0.505 0.05 0.05 4.747 0.06 0.08 -0.20 0.10 0.10  305.4  45  38
 7807873 3514  70 104 0.370 0.06 0.09 0.385 0.07 0.10 4.887 0.10 0.07 -0.10 0.10 0.10  269.4  47  85
 7807888 3794  70  83 0.490 0.06 0.05 0.497 0.05 0.05 4.755 0.06 0.08 -0.20 0.10 0.10  212.8  31  27
 7807971 3869  80  75 0.500 0.06 0.06 0.528 0.07 0.05 4.763 0.07 0.06 -0.20 0.20 0.10  399.1  60  58
 7808028 3909  60  50 0.529 0.05 0.05 0.559 0.05 0.05 4.739 0.06 0.06 -0.10 0.10 0.10  423.0  36  31
 7809108 3925  70  76 0.501 0.06 0.07 0.528 0.06 0.06 4.761 0.08 0.06 -0.30 0.20 0.20  143.8  19  26
 7809312 3698  50  53 0.444 0.05 0.05 0.465 0.05 0.05 4.811 0.06 0.07 -0.20 0.10 0.10  313.6  44  41
 7809715 3587  50  75 0.390 0.05 0.06 0.407 0.05 0.06 4.866 0.07 0.06 -0.20 0.10 0.10  264.0  25  51
 7809755 3823  77  86 0.519 0.06 0.05 0.525 0.05 0.06 4.729 0.06 0.07 -0.10 0.10 0.10  282.1  40  41
 7810653 3654  50  50 0.483 0.05 0.05 0.496 0.05 0.05 4.765 0.06 0.06  0.00 0.10 0.10  243.4  14  11
 7811438 3512  50  50 0.360 0.05 0.05 0.381 0.06 0.05 4.906 0.06 0.06 -0.10 0.10 0.10  163.9  24  17
 7812368 3659  65 100 0.451 0.05 0.07 0.474 0.05 0.07 4.806 0.08 0.06 -0.10 0.10 0.10  208.2  25  42
 7813530 3947  64  94 0.540 0.05 0.06 0.567 0.05 0.06 4.727 0.07 0.06 -0.10 0.10 0.10  280.7  23  45
 7816331 3799  79 101 0.492 0.08 0.05 0.499 0.07 0.06 4.753 0.06 0.09 -0.20 0.20 0.10  223.0  40  33
 7817489 3630  86  50 0.460 0.07 0.05 0.491 0.09 0.05 4.804 0.06 0.07  0.00 0.10 0.10  184.8  35  16
 7819643 3944  50  50 0.548 0.05 0.05 0.568 0.05 0.05 4.715 0.06 0.06 -0.10 0.10 0.10  297.5  26  11
 7820946 3972  50  50 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  230.7  22  10
 7830019 3780  62 119 0.464 0.06 0.07 0.473 0.05 0.09 4.781 0.07 0.08 -0.30 0.10 0.20  263.7  38  61
 7830341 3799  79 101 0.492 0.08 0.05 0.499 0.07 0.06 4.753 0.06 0.10 -0.20 0.20 0.10  153.4  29  22
 7836428 3582  52 107 0.410 0.05 0.09 0.431 0.05 0.08 4.847 0.09 0.06 -0.10 0.10 0.10  203.8  24  55
 7840820 3939 117  68 0.527 0.10 0.05 0.550 0.10 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  345.6  78  41
 7840840 3651  71  82 0.402 0.06 0.08 0.422 0.07 0.08 4.854 0.09 0.08 -0.30 0.10 0.20  184.4  34  45
 7847566 3395  50  50 0.334 0.05 0.05 0.333 0.05 0.05 4.913 0.06 0.06  0.00 0.10 0.10   93.7  11  11
 7849619 3799  74  66 0.492 0.08 0.05 0.499 0.07 0.05 4.753 0.06 0.10 -0.20 0.20 0.10  234.2  43  27
 7867585 3749  50  71 0.450 0.05 0.05 0.461 0.05 0.05 4.796 0.06 0.07 -0.30 0.10 0.10  261.8  34  38
 7867964 3596  55  50 0.390 0.06 0.05 0.410 0.06 0.05 4.869 0.06 0.08 -0.20 0.10 0.10  183.1  31  15
 7868756 3809  68  80 0.444 0.06 0.08 0.471 0.06 0.06 4.816 0.09 0.06 -0.40 0.20 0.20  372.9  55  78
 7868967 3867  80 135 0.525 0.05 0.07 0.545 0.05 0.07 4.734 0.07 0.06 -0.10 0.10 0.20  294.2  36  61
 7870211 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  391.3  33  17
 7870390 3989  50  61 0.544 0.05 0.05 0.562 0.05 0.05 4.717 0.06 0.06 -0.20 0.10 0.10  341.7  28  35
 7871438 3757  50  50 0.494 0.05 0.05 0.504 0.05 0.05 4.753 0.06 0.06 -0.10 0.10 0.10  110.0  10  10
 7871442 3780  50 119 0.464 0.05 0.07 0.473 0.05 0.09 4.781 0.06 0.07 -0.30 0.10 0.20  135.9  18  31
 7871986 3950  75  89 0.532 0.06 0.05 0.553 0.06 0.05 4.730 0.06 0.06 -0.20 0.20 0.10  354.1  51  47
 7872997 3812  65  88 0.469 0.05 0.07 0.491 0.05 0.07 4.787 0.08 0.06 -0.30 0.10 0.20  292.2  37  57
 7875008 3704  72  53 0.450 0.06 0.05 0.463 0.06 0.05 4.798 0.06 0.08 -0.20 0.10 0.10  210.7  33  26
 7875011 3375  50  50 0.317 0.05 0.05 0.311 0.05 0.05 4.929 0.06 0.07  0.00 0.10 0.10  105.5  13  11
 7877209 3521  74  69 0.350 0.08 0.06 0.361 0.09 0.07 4.907 0.07 0.11 -0.20 0.10 0.10  143.0  36  29
 7877270 3914  80  80 0.516 0.06 0.06 0.543 0.07 0.05 4.748 0.07 0.06 -0.20 0.20 0.10  308.9  44  44
 7878428 3681  75  62 0.461 0.07 0.05 0.473 0.06 0.05 4.785 0.06 0.09 -0.10 0.10 0.10  104.1  19  10
 7880206 3834  60  50 0.508 0.05 0.05 0.536 0.05 0.05 4.756 0.06 0.06 -0.10 0.10 0.10  273.1  27  14
 7880466 3900  76  52 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  252.8  41  11
 7881278 3677  65  72 0.437 0.06 0.05 0.451 0.06 0.05 4.811 0.06 0.08 -0.20 0.10 0.10  204.9  32  32
 7882229 3990  50  75 0.554 0.05 0.05 0.554 0.05 0.05 4.694 0.06 0.06 -0.20 0.10 0.10  326.1  31  32
 7882472 3767  50  67 0.436 0.05 0.06 0.450 0.05 0.06 4.813 0.07 0.07 -0.40 0.10 0.20  255.7  33  46
 7884347 3563  50  50 0.370 0.05 0.05 0.386 0.05 0.05 4.888 0.06 0.06 -0.20 0.10 0.10  106.3  10  10
 7887160 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  289.9  10  12
 7889173 3975  50  74 0.543 0.05 0.05 0.557 0.05 0.05 4.715 0.06 0.06 -0.20 0.10 0.10  301.4  29  33
 7890694 3501  55  50 0.360 0.07 0.05 0.372 0.08 0.05 4.897 0.06 0.10 -0.10 0.10 0.10  155.4  32  16
 7891030 3737  61 162 0.422 0.06 0.12 0.437 0.05 0.12 4.829 0.10 0.08 -0.40 0.10 0.30  226.5  38  86
 7898781 3521  50  50 0.350 0.05 0.05 0.361 0.05 0.06 4.907 0.06 0.06 -0.20 0.10 0.10  130.1  13  18
 7900436 3748  50  54 0.520 0.05 0.05 0.532 0.05 0.05 4.732 0.06 0.06  0.00 0.10 0.10  247.5  18  14
 7907423 3587  96  69 0.410 0.08 0.05 0.429 0.09 0.05 4.845 0.06 0.10 -0.10 0.10 0.10  146.4  33  20
 7907712 3780  50  72 0.464 0.05 0.05 0.473 0.05 0.05 4.781 0.06 0.07 -0.30 0.10 0.10  190.8  22  26
 7936514 3488  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06  0.00 0.10 0.10  200.4  12  14
 7936874 3556  50  50 0.245 0.05 0.05 0.248 0.05 0.05 5.054 0.07 0.06 -0.70 0.10 0.10  197.3  17  30
 7937153 3698  75  75 0.444 0.06 0.06 0.465 0.07 0.05 4.811 0.07 0.08 -0.20 0.10 0.10  164.4  28  27
 7938239 3581  50  69 0.330 0.05 0.07 0.351 0.06 0.07 4.946 0.10 0.06 -0.40 0.10 0.10  214.0  35  53
 7938615 3698  59  50 0.444 0.05 0.05 0.465 0.06 0.05 4.811 0.06 0.07 -0.20 0.10 0.10  143.4  20  10
 7938787 3273  50  50 0.235 0.05 0.05 0.214 0.05 0.05 5.028 0.06 0.09  0.00 0.10 0.10   57.8  12  10
 7938883 3898 143 113 0.530 0.13 0.07 0.556 0.13 0.06 4.735 0.07 0.13 -0.10 0.40 0.10  530.3 155 100
 7939565 3296  50  50 0.216 0.05 0.05 0.196 0.05 0.05 5.062 0.06 0.06 -0.10 0.10 0.10   36.4  10  10
 7940020 3354  59  55 0.300 0.05 0.05 0.290 0.06 0.06 4.947 0.06 0.08  0.00 0.10 0.10  108.3  20  19
 7941412 3758  71  84 0.474 0.06 0.05 0.486 0.05 0.05 4.774 0.06 0.08 -0.20 0.10 0.10  271.9  43  41
 7944721 3921  82  94 0.466 0.09 0.07 0.491 0.09 0.06 4.793 0.09 0.11 -0.50 0.40 0.20  473.7  98  98
 7946626 3395  50  50 0.334 0.05 0.05 0.333 0.05 0.05 4.913 0.06 0.06  0.00 0.10 0.10  217.7  20  20
 7949266 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.06  0.00 0.10 0.10   61.9  10  10
 7949663 3787  70  93 0.486 0.06 0.05 0.496 0.05 0.06 4.761 0.06 0.08 -0.20 0.10 0.10  276.3  40  39
 7949846 3530  50  50 0.380 0.05 0.05 0.396 0.05 0.05 4.877 0.06 0.06 -0.10 0.10 0.10   54.5  10  10
 7950450 3736  50  71 0.443 0.05 0.05 0.457 0.05 0.05 4.805 0.06 0.07 -0.30 0.10 0.10  169.3  23  24
 7951019 3338  50  50 0.240 0.05 0.05 0.231 0.05 0.05 5.042 0.06 0.06 -0.10 0.10 0.10  123.8  13  19
 7951063 3758  50  56 0.474 0.05 0.05 0.486 0.05 0.05 4.774 0.06 0.06 -0.20 0.10 0.10  149.8  10  16
 7954192 3583  56  51 0.410 0.06 0.05 0.427 0.06 0.05 4.843 0.06 0.08 -0.10 0.10 0.10  174.8  30  16
 7954195 3392  50  50 0.332 0.05 0.05 0.330 0.05 0.05 4.915 0.06 0.06  0.00 0.10 0.10  120.5  11  12
 7954276 3972  88  71 0.565 0.07 0.05 0.568 0.06 0.06 4.689 0.06 0.08 -0.10 0.20 0.10  149.8  24  17
 7958062 3993 104  50 0.588 0.06 0.05 0.608 0.06 0.05 4.684 0.06 0.06  0.00 0.10 0.10  213.9  29  11
 7960606 3386  52  53 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.08  0.00 0.10 0.10  122.1  20  15
 7967416 3519  91  72 0.340 0.10 0.06 0.359 0.13 0.07 4.930 0.08 0.12 -0.20 0.20 0.10  153.6  49  34
 7973675 3506  50  50 0.360 0.05 0.05 0.375 0.05 0.05 4.899 0.06 0.06 -0.10 0.10 0.10  108.8  10  10
 7976273 3697  51  61 0.446 0.06 0.05 0.462 0.05 0.05 4.805 0.06 0.07 -0.20 0.10 0.10  174.3  25  24
 7976805 3522  50  52 0.410 0.05 0.05 0.430 0.05 0.05 4.847 0.06 0.06  0.00 0.10 0.10  172.1  15  19
 7988823 3554  74 100 0.370 0.08 0.08 0.386 0.09 0.08 4.888 0.09 0.11 -0.20 0.10 0.10  163.9  40  43
 7988894 3794  66  83 0.490 0.06 0.05 0.497 0.05 0.05 4.755 0.06 0.08 -0.20 0.10 0.10  285.2  41  37
 8004730 3546 113  67 0.420 0.11 0.05 0.445 0.13 0.05 4.840 0.06 0.13  0.00 0.10 0.10  245.7  75  32
 8004876 3339  50  50 0.288 0.05 0.05 0.275 0.05 0.05 4.960 0.06 0.06  0.00 0.10 0.10   85.3  11  10
 8005405 3338  50  50 0.240 0.05 0.05 0.232 0.05 0.05 5.043 0.06 0.06 -0.10 0.10 0.10   95.8  17  14
 8006220 3321  50  86 0.230 0.05 0.11 0.216 0.05 0.13 5.050 0.14 0.06 -0.10 0.10 0.10  111.4  21  62
 8007234 3441  50  50 0.322 0.05 0.05 0.321 0.05 0.05 4.929 0.06 0.07 -0.10 0.10 0.10  138.0  18  14
 8007621 3823  65  50 0.432 0.07 0.05 0.457 0.07 0.05 4.826 0.06 0.08 -0.50 0.20 0.10  290.3  53  18
 8007910 3317  50  56 0.270 0.05 0.05 0.254 0.05 0.06 4.980 0.06 0.06  0.00 0.10 0.10   95.6  14  19
 8008320 3629  68  50 0.431 0.06 0.05 0.454 0.07 0.05 4.825 0.06 0.08 -0.10 0.10 0.10  109.1  18  10
 8008547 3925  65  55 0.501 0.06 0.05 0.528 0.06 0.05 4.761 0.06 0.06 -0.30 0.20 0.10  337.3  45  41
 8008646 3711  50  50 0.475 0.05 0.05 0.486 0.05 0.05 4.771 0.06 0.06 -0.10 0.10 0.10  259.3  29  11
 8009549 3697  50  67 0.446 0.05 0.05 0.462 0.05 0.05 4.805 0.06 0.07 -0.20 0.10 0.10  156.1  19  22
 8010330 3798  71 101 0.471 0.08 0.07 0.480 0.07 0.08 4.774 0.06 0.10 -0.30 0.20 0.20  219.4  43  45
 8012943 3482  50  63 0.350 0.05 0.07 0.359 0.05 0.09 4.905 0.08 0.06 -0.10 0.10 0.10  120.7  13  30
 8013517 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  349.0  18  19
 8016887 3782  57  66 0.414 0.05 0.06 0.440 0.05 0.05 4.848 0.08 0.06 -0.50 0.10 0.10  145.4  19  24
 8017291 3759  57  50 0.494 0.05 0.05 0.505 0.05 0.05 4.754 0.06 0.07 -0.10 0.10 0.10  228.9  30  12
 8018340 3820  50  61 0.500 0.05 0.05 0.506 0.05 0.05 4.745 0.06 0.06 -0.20 0.10 0.10  299.8  14  29
 8022522 3760  61  50 0.494 0.06 0.05 0.506 0.05 0.05 4.755 0.06 0.07 -0.10 0.10 0.10  235.4  31  10
 8022889 3704  55  68 0.450 0.05 0.05 0.463 0.05 0.05 4.798 0.06 0.07 -0.20 0.10 0.10  155.0  21  22
 8025611 3469  50  50 0.385 0.05 0.05 0.395 0.05 0.05 4.863 0.06 0.06  0.00 0.10 0.10  138.3  11  11
 8028923 3737  50  66 0.466 0.05 0.05 0.476 0.05 0.05 4.779 0.06 0.07 -0.20 0.10 0.10  186.8  24  24
 8035000 3575  50  50 0.400 0.05 0.05 0.421 0.05 0.05 4.858 0.06 0.06 -0.10 0.10 0.10  164.0  10  12
 8046690 3675  65  62 0.434 0.06 0.05 0.453 0.06 0.05 4.819 0.06 0.08 -0.20 0.10 0.10  207.9  36  29
 8046850 3451  50  50 0.370 0.05 0.05 0.380 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  139.1  16  10
 8052511 3607  50  53 0.400 0.05 0.05 0.416 0.05 0.05 4.853 0.06 0.06 -0.20 0.10 0.10  184.7  17  28
 8057610 3745  74 108 0.480 0.07 0.08 0.505 0.07 0.07 4.779 0.08 0.06 -0.10 0.20 0.10  246.4  41  52
 8073612 3801 195 248 0.439 0.17 0.15 0.467 0.19 0.15 4.824 0.15 0.20 -0.40 0.50 0.40 1098.3 458 524
 8073648 3903  58 115 0.458 0.05 0.10 0.484 0.05 0.10 4.802 0.11 0.06 -0.50 0.10 0.40  341.4  35 102
 8074386 3557  52  50 0.188 0.05 0.05 0.177 0.05 0.05 5.136 0.08 0.06 -1.10 0.20 0.20  125.4  21  28
 8074803 3468  50  50 0.380 0.05 0.05 0.393 0.05 0.05 4.873 0.06 0.06  0.00 0.10 0.10  147.9  10  13
 8075991 3872  83  50 0.520 0.06 0.05 0.548 0.07 0.05 4.745 0.06 0.06 -0.10 0.20 0.10  219.4  32  15
 8076470 3980  50  50 0.524 0.05 0.05 0.542 0.05 0.05 4.734 0.06 0.06 -0.30 0.20 0.10  432.1  45  41
 8077356 3418  50  50 0.350 0.05 0.05 0.356 0.05 0.05 4.901 0.06 0.06  0.00 0.10 0.10   90.7  10  10
 8078638 3760  68  50 0.494 0.06 0.05 0.506 0.05 0.05 4.755 0.06 0.07 -0.10 0.10 0.10  212.0  28  11
 8078875 3770  62  82 0.479 0.06 0.05 0.489 0.05 0.05 4.767 0.06 0.08 -0.20 0.10 0.10  272.4  39  37
 8082910 3699  74  92 0.470 0.06 0.06 0.481 0.06 0.07 4.776 0.06 0.08 -0.10 0.10 0.10  132.4  20  24
 8085076 3789  89  50 0.520 0.06 0.05 0.551 0.07 0.05 4.748 0.06 0.06  0.00 0.10 0.10  195.9  29  13
 8085465 3950  80  50 0.532 0.08 0.05 0.553 0.08 0.05 4.730 0.06 0.08 -0.20 0.30 0.10  339.9  59  15
 8086398 3680  83  51 0.460 0.07 0.05 0.474 0.07 0.05 4.789 0.06 0.09 -0.10 0.10 0.10  214.8  39  14
 8086878 3698  50  50 0.444 0.05 0.05 0.465 0.05 0.05 4.811 0.06 0.06 -0.20 0.10 0.10  139.9  10  10
 8087195 3535  50  53 0.330 0.05 0.05 0.343 0.05 0.06 4.937 0.06 0.06 -0.30 0.10 0.10  113.4  14  20
 8087274 3932  56  74 0.520 0.05 0.05 0.543 0.05 0.05 4.741 0.06 0.06 -0.20 0.20 0.10  295.4  30  40
 8088272 3922  76  54 0.500 0.06 0.05 0.527 0.07 0.05 4.762 0.06 0.06 -0.30 0.20 0.10  355.2  53  44
 8090928 3359  50  66 0.260 0.05 0.09 0.245 0.05 0.12 4.998 0.10 0.06 -0.10 0.10 0.10   74.0  10  28
 8093473 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.07  0.00 0.10 0.10   67.1  10  10
 8093813 3539  74  50 0.420 0.08 0.05 0.441 0.10 0.05 4.837 0.06 0.08  0.00 0.10 0.10  198.7  42  20
 8094234 3929  85  52 0.541 0.06 0.05 0.564 0.07 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  296.9  43  18
 8095972 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   78.7  10  10
 8097851 3780  50  54 0.464 0.05 0.05 0.473 0.05 0.05 4.781 0.06 0.06 -0.30 0.10 0.10  169.0  10  19
 8098178 3587  53  78 0.380 0.05 0.07 0.407 0.07 0.07 4.888 0.09 0.06 -0.20 0.10 0.10  189.8  28  44
 8098228 3688  83  50 0.463 0.08 0.05 0.479 0.08 0.05 4.788 0.06 0.09 -0.10 0.20 0.10  224.8  47  13
 8107822 3960  68  50 0.550 0.06 0.05 0.576 0.08 0.05 4.718 0.06 0.06 -0.10 0.30 0.10  329.2  49  15
 8107903 3420  50  50 0.270 0.05 0.05 0.274 0.05 0.05 5.013 0.06 0.06 -0.20 0.10 0.10  140.4  10  14
 8110870 3950  68 100 0.560 0.05 0.05 0.561 0.05 0.06 4.691 0.06 0.07 -0.10 0.10 0.10  293.6  34  40
 8111203 3666  50  50 0.426 0.05 0.05 0.450 0.05 0.05 4.832 0.06 0.06 -0.20 0.10 0.10   92.2  10  10
 8114225 3585  50  51 0.366 0.05 0.05 0.378 0.05 0.06 4.890 0.06 0.06 -0.30 0.10 0.10  166.0  13  24
 8119884 3350  50  50 0.254 0.05 0.08 0.238 0.05 0.10 5.006 0.09 0.06 -0.10 0.10 0.10   66.9  10  24
 8120608 3820  79  79 0.500 0.08 0.05 0.506 0.07 0.05 4.745 0.06 0.09 -0.20 0.20 0.10  165.0  29  19
 8125217 3723 117  78 0.459 0.11 0.05 0.471 0.11 0.05 4.787 0.06 0.14 -0.20 0.20 0.10  250.1  69  37
 8142993 3742  50  59 0.445 0.06 0.05 0.461 0.05 0.05 4.805 0.06 0.07 -0.30 0.10 0.10  227.1  32  30
 8143903 3465  50  50 0.340 0.05 0.05 0.346 0.05 0.05 4.914 0.06 0.06 -0.10 0.10 0.10   55.7  10  10
 8144291 3419  50  57 0.303 0.05 0.08 0.299 0.05 0.10 4.950 0.08 0.06 -0.10 0.10 0.10  114.8  14  32
 8144788 3770  50  53 0.349 0.09 0.07 0.374 0.10 0.07 4.926 0.09 0.12 -0.80 0.30 0.20  278.2  73  60
 8145190 3872  88  50 0.520 0.07 0.05 0.548 0.07 0.05 4.745 0.06 0.06 -0.10 0.20 0.10  491.7  80  26
 8149401 3947  94  99 0.540 0.05 0.07 0.567 0.06 0.06 4.727 0.07 0.06 -0.10 0.20 0.10  346.8  44  62
 8149616 3323  50  50 0.275 0.05 0.05 0.260 0.05 0.05 4.975 0.06 0.06  0.00 0.10 0.10   72.1  10  10
 8149782 3917  55  50 0.540 0.05 0.05 0.560 0.05 0.05 4.722 0.06 0.06 -0.10 0.10 0.10  311.0  29  16
 8150479 3442  50  50 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  141.9  14  10
 8151009 3659  50 109 0.451 0.05 0.08 0.474 0.05 0.07 4.806 0.08 0.06 -0.10 0.10 0.10  229.0  17  50
 8153154 3646  59  50 0.437 0.06 0.05 0.463 0.06 0.05 4.822 0.06 0.07 -0.10 0.10 0.10  119.0  18  10
 8153528 3979  50  65 0.545 0.05 0.05 0.556 0.05 0.05 4.710 0.06 0.06 -0.20 0.10 0.10  268.7  22  25
 8154277 3767  50  56 0.425 0.05 0.06 0.454 0.05 0.05 4.839 0.08 0.06 -0.40 0.10 0.10  324.9  35  51
 8155169 3501  50  50 0.360 0.05 0.05 0.372 0.06 0.05 4.897 0.06 0.06 -0.10 0.10 0.10  164.4  24  11
 8158164 3820  52  50 0.480 0.05 0.05 0.487 0.05 0.05 4.763 0.06 0.07 -0.30 0.10 0.10  217.4  26  18
 8158579 3637  55  50 0.410 0.05 0.05 0.433 0.06 0.05 4.849 0.06 0.07 -0.20 0.10 0.10  227.8  34  32
 8161771 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  193.2  10  10
 8161989 3846  54  85 0.469 0.05 0.06 0.478 0.05 0.07 4.775 0.06 0.07 -0.40 0.10 0.20  299.9  37  54
 8162250 3912  65  67 0.549 0.05 0.05 0.552 0.05 0.05 4.702 0.06 0.07 -0.10 0.10 0.10  216.8  26  24
 8162585 3987 165 162 0.557 0.12 0.08 0.580 0.12 0.07 4.710 0.07 0.11 -0.10 0.40 0.20  692.2 180 143
 8167223 3563  52  50 0.370 0.06 0.05 0.386 0.07 0.05 4.888 0.06 0.08 -0.20 0.10 0.10   99.2  18  10
 8167996 3799  64 101 0.492 0.05 0.05 0.499 0.05 0.06 4.753 0.06 0.07 -0.20 0.10 0.10  186.7  24  27
 8168452 3622  50  81 0.386 0.05 0.06 0.399 0.05 0.07 4.867 0.07 0.06 -0.30 0.10 0.10   83.2  10  17
 8172915 3903  82  88 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  326.0  58  34
 8173309 3896  50  62 0.570 0.05 0.05 0.576 0.05 0.05 4.687 0.06 0.06  0.00 0.10 0.10  388.0  25  21
 8180253 3929  89  76 0.525 0.07 0.05 0.547 0.07 0.05 4.736 0.06 0.07 -0.20 0.20 0.10  301.5  48  38
 8183277 3599  92 118 0.213 0.06 0.16 0.208 0.07 0.19 5.097 0.21 0.12 -1.00 0.50 0.50   82.4  24  69
 8183594 3434  50  50 0.360 0.05 0.05 0.368 0.05 0.05 4.892 0.06 0.06  0.00 0.10 0.10   82.0  10  10
 8189555 3680  75  50 0.450 0.06 0.05 0.479 0.07 0.05 4.812 0.06 0.07 -0.10 0.10 0.10  223.1  36  20
 8189801 3990  84  66 0.554 0.09 0.05 0.554 0.07 0.05 4.694 0.06 0.11 -0.20 0.30 0.10  346.7  70  30
 8191015 3853  54  60 0.550 0.05 0.05 0.568 0.05 0.05 4.712 0.06 0.06  0.00 0.10 0.10  333.7  19  20
 8191181 3751  50  57 0.468 0.05 0.05 0.486 0.05 0.05 4.785 0.06 0.06 -0.20 0.10 0.10  198.6  12  24
 8191404 3448  50  92 0.327 0.05 0.09 0.328 0.05 0.12 4.924 0.10 0.07 -0.10 0.10 0.10  131.8  18  45
 8194410 3948  67  58 0.557 0.06 0.05 0.563 0.06 0.05 4.696 0.06 0.07 -0.10 0.20 0.10  338.6  43  16
 8210318 3861  56  95 0.450 0.05 0.09 0.470 0.05 0.08 4.805 0.10 0.06 -0.50 0.10 0.30  356.4  41  92
 8210323 3653  50  50 0.420 0.05 0.05 0.443 0.05 0.05 4.839 0.06 0.06 -0.20 0.10 0.10  120.0  10  10
 8212368 3994  53  88 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  257.2  14  39
 8212592 3698  50  50 0.496 0.05 0.05 0.518 0.05 0.05 4.761 0.06 0.06  0.00 0.10 0.10  347.1  14  13
 8213936 3788  64  50 0.490 0.05 0.05 0.520 0.05 0.05 4.774 0.06 0.06 -0.10 0.10 0.10  315.3  33  18
 8217154 3900 138  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  284.4  63  26
 8217295 3434  58  68 0.360 0.05 0.05 0.368 0.06 0.05 4.892 0.06 0.07  0.00 0.10 0.10   77.0  12  11
 8218687 3608  55  50 0.420 0.05 0.05 0.441 0.06 0.05 4.836 0.06 0.06 -0.10 0.10 0.10   87.1  12  10
 8219352 3820  84  92 0.500 0.08 0.05 0.506 0.07 0.05 4.745 0.06 0.10 -0.20 0.20 0.10  190.2  37  24
 8221528 3291  50  50 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.06  0.00 0.10 0.10  160.0  14  10
 8221788 3994  72  87 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  408.1  36  63
 8222407 3642  79  50 0.430 0.06 0.05 0.460 0.07 0.05 4.835 0.06 0.07 -0.10 0.10 0.10  311.8  54  29
 8222581 3210  50  50 0.185 0.07 0.05 0.162 0.06 0.05 5.112 0.06 0.20  0.00 0.10 0.10   80.7  30  14
 8226440 3514  55  50 0.360 0.06 0.05 0.382 0.08 0.05 4.908 0.06 0.08 -0.10 0.10 0.10  127.5  23  13
 8228868 3803  69  72 0.492 0.07 0.05 0.502 0.06 0.05 4.755 0.06 0.09 -0.20 0.20 0.10  228.7  40  26
 8229458 3900  67  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  186.8  22  10
 8230829 3900 135  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  310.3  69  11
 8233490 3735  62  50 0.443 0.06 0.05 0.455 0.05 0.05 4.802 0.06 0.08 -0.30 0.10 0.10  118.8  18  12
 8233795 3659  50  89 0.451 0.05 0.07 0.474 0.05 0.06 4.806 0.08 0.06 -0.10 0.10 0.10  221.6  14  43
 8233951 3220  50  50 0.194 0.05 0.05 0.171 0.05 0.05 5.093 0.06 0.09  0.00 0.10 0.10   59.6  12  12
 8234226 3941  60  56 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  341.8  37  15
 8235487 3746  73  50 0.490 0.06 0.05 0.499 0.05 0.05 4.756 0.06 0.08 -0.10 0.10 0.10  216.1  33  10
 8235654 3564  50  50 0.401 0.05 0.05 0.419 0.05 0.05 4.854 0.06 0.06 -0.10 0.10 0.10  254.5  17  15
 8235924 3972  65  60 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  236.6  26  11
 8236202 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  318.6  10  14
 8240269 3758  50  68 0.400 0.05 0.07 0.429 0.05 0.06 4.867 0.09 0.06 -0.50 0.10 0.20  304.5  32  63
 8240872 3932  50  86 0.550 0.05 0.05 0.560 0.05 0.06 4.706 0.06 0.06 -0.10 0.10 0.10  245.1  11  34
 8241781 3428  54  50 0.300 0.05 0.05 0.310 0.08 0.05 4.975 0.07 0.06 -0.10 0.10 0.10  108.0  21  17
 8242064 3488  51  51 0.350 0.06 0.05 0.361 0.08 0.05 4.908 0.06 0.09 -0.10 0.10 0.10  151.5  29  16
 8245390 3345  50  50 0.250 0.05 0.05 0.235 0.05 0.05 5.014 0.06 0.06 -0.10 0.10 0.10  125.4  11  10
 8248415 3544  52  75 0.340 0.05 0.06 0.349 0.06 0.08 4.918 0.07 0.07 -0.30 0.10 0.10  168.4  27  35
 8249268 3701  92  59 0.470 0.09 0.05 0.483 0.09 0.05 4.778 0.06 0.11 -0.10 0.20 0.10  167.3  37  12
 8255523 3903  65  50 0.535 0.05 0.05 0.556 0.05 0.05 4.727 0.06 0.06 -0.10 0.10 0.10  335.5  32  18
 8256040 3606 112  50 0.487 0.09 0.05 0.511 0.10 0.05 4.773 0.06 0.09  0.20 0.20 0.10  222.7  50  10
 8256511 3741  80 127 0.488 0.06 0.07 0.498 0.05 0.08 4.758 0.06 0.08 -0.10 0.10 0.20  262.3  39  55
 8257134 3621  59  50 0.430 0.06 0.05 0.447 0.06 0.05 4.822 0.06 0.08 -0.10 0.10 0.10  173.2  28  13
 8258140 3825  84  88 0.520 0.06 0.05 0.526 0.05 0.06 4.727 0.06 0.08 -0.10 0.10 0.10  284.6  42  40
 8258370 3666  78  95 0.387 0.07 0.09 0.405 0.08 0.09 4.871 0.10 0.10 -0.40 0.10 0.20  139.6  30  39
 8277365 3804  50  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  284.2  17  11
 8278285 3878  54 120 0.530 0.05 0.07 0.547 0.05 0.07 4.728 0.06 0.06 -0.10 0.10 0.10  357.1  34  65
 8278444 3602 106 123 0.290 0.10 0.12 0.309 0.13 0.12 5.003 0.16 0.12 -0.60 0.40 0.20  125.7  45  59
 8278973 3344  50  52 0.250 0.05 0.08 0.234 0.05 0.10 5.011 0.10 0.06 -0.10 0.10 0.10  136.7  14  52
 8279274 3498  53  50 0.360 0.05 0.05 0.372 0.05 0.05 4.896 0.06 0.06 -0.10 0.10 0.10  149.0  18  10
 8279651 3884  50  50 0.560 0.05 0.05 0.577 0.05 0.05 4.703 0.06 0.06  0.00 0.10 0.10  332.5  18  12
 8280113 3565  52  59 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06  0.00 0.10 0.10  183.4  19  16
 8280599 3947  50  75 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  238.9  10  36
 8283025 3850  99  50 0.540 0.06 0.05 0.571 0.07 0.05 4.730 0.06 0.06  0.00 0.10 0.10  309.3  46  23
 8283487 3595 113  63 0.453 0.10 0.05 0.472 0.12 0.05 4.799 0.06 0.12  0.00 0.10 0.10  191.4  51  17
 8284382 3201  50  50 0.173 0.06 0.05 0.150 0.05 0.05 5.137 0.08 0.17  0.00 0.10 0.20   76.6  25  19
 8284959 3504  50  59 0.334 0.05 0.06 0.344 0.05 0.07 4.926 0.06 0.06 -0.20 0.10 0.10  226.0  27  43
 8288674 3823  61  50 0.519 0.05 0.05 0.525 0.05 0.05 4.729 0.06 0.07 -0.10 0.10 0.10  273.9  34  12
 8288684 3966  60  80 0.538 0.05 0.05 0.556 0.05 0.05 4.721 0.06 0.06 -0.20 0.10 0.10  309.8  30  38
 8289274 3904  50  50 0.540 0.05 0.05 0.554 0.05 0.05 4.717 0.06 0.06 -0.10 0.10 0.10  321.5  15  13
 8289460 3433  50  50 0.302 0.05 0.05 0.314 0.07 0.05 4.977 0.07 0.06 -0.10 0.10 0.10  174.7  30  29
 8289464 3548  52  50 0.390 0.05 0.05 0.411 0.05 0.05 4.870 0.06 0.06 -0.10 0.10 0.10  177.9  21  12
 8292445 3678  50  65 0.460 0.05 0.05 0.472 0.05 0.06 4.787 0.06 0.06 -0.10 0.10 0.10  250.0  19  36
 8292510 3539  81  50 0.420 0.09 0.05 0.441 0.10 0.05 4.837 0.06 0.08  0.00 0.10 0.10  132.4  30  11
 8292758 3982  89  50 0.594 0.07 0.05 0.598 0.05 0.05 4.667 0.06 0.07  0.00 0.10 0.10  252.9  36  10
 8293258 3627  78  86 0.410 0.07 0.07 0.427 0.07 0.06 4.843 0.07 0.09 -0.20 0.10 0.10  146.3  29  29
 8293417 3699  50  81 0.470 0.05 0.06 0.481 0.05 0.07 4.776 0.06 0.06 -0.10 0.10 0.10  253.8  29  45
 8294051 3947  54  84 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  337.1  20  54
 8295380 3926  77  54 0.540 0.05 0.05 0.563 0.06 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  264.0  33  16
 8295781 3737  61  75 0.466 0.06 0.05 0.476 0.05 0.05 4.779 0.06 0.08 -0.20 0.10 0.10  169.9  26  22
 8296121 3990  61  60 0.571 0.05 0.05 0.571 0.05 0.05 4.681 0.06 0.06 -0.10 0.10 0.10  331.5  37  33
 8297629 3530  50  50 0.380 0.05 0.05 0.396 0.05 0.05 4.877 0.06 0.06 -0.10 0.10 0.10   74.6  10  10
 8299093 3415  50  50 0.301 0.05 0.07 0.295 0.05 0.09 4.952 0.07 0.06 -0.10 0.10 0.10   85.5  10  21
 8301588 3715  50  77 0.454 0.05 0.05 0.470 0.05 0.05 4.797 0.06 0.06 -0.20 0.10 0.10  291.7  25  44
 8302555 3409  58  51 0.340 0.09 0.05 0.348 0.11 0.05 4.917 0.06 0.11  0.00 0.10 0.10  136.6  38  14
 8310086 3531  50  70 0.332 0.06 0.06 0.339 0.07 0.07 4.926 0.07 0.09 -0.30 0.10 0.10  147.1  28  33
 8323398 3993  67  50 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  260.1  26  11
 8323645 3967  65  87 0.547 0.06 0.05 0.549 0.05 0.05 4.701 0.06 0.07 -0.20 0.20 0.10  359.1  47  39
 8325962 3946  59  67 0.533 0.05 0.05 0.550 0.05 0.05 4.726 0.06 0.06 -0.20 0.10 0.10  222.1  22  24
 8331192 3385  82 117 0.106 0.05 0.06 0.099 0.05 0.05 5.388 0.20 0.06 -1.50 0.80 0.80   74.2  10  40
 8343567 3845 129  83 0.550 0.09 0.05 0.565 0.09 0.05 4.710 0.06 0.09  0.00 0.20 0.10  434.6  90  37
 8343785 3842  68  50 0.526 0.06 0.05 0.531 0.05 0.05 4.721 0.06 0.07 -0.10 0.10 0.10  298.4  39  12
 8344814 3780  50  50 0.532 0.05 0.05 0.541 0.05 0.05 4.719 0.06 0.06  0.00 0.10 0.10  346.3  20  10
 8345627 3526  50  50 0.419 0.05 0.05 0.432 0.05 0.05 4.830 0.06 0.06  0.00 0.10 0.10  228.5  19  15
 8346392 3976  90  73 0.550 0.05 0.06 0.576 0.06 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  368.3  47  54
 8350261 3867  66  83 0.525 0.05 0.06 0.545 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  331.2  37  48
 8351396 3947  58  84 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  169.4  10  27
 8351704 3778  60  81 0.470 0.05 0.06 0.498 0.05 0.05 4.792 0.07 0.06 -0.20 0.10 0.10  238.6  27  39
 8356004 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  225.9  15  10
 8362005 3418  50  50 0.350 0.05 0.05 0.356 0.05 0.05 4.901 0.06 0.06  0.00 0.10 0.10   99.7  10  10
 8363450 3823  69  50 0.519 0.06 0.05 0.525 0.05 0.05 4.729 0.06 0.07 -0.10 0.10 0.10  269.5  37  10
 8363726 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  351.9  29  19
 8364600 3722  90 142 0.480 0.07 0.08 0.490 0.06 0.08 4.766 0.07 0.09 -0.10 0.10 0.20  407.8  71  98
 8364723 3958 119  70 0.580 0.07 0.05 0.598 0.07 0.05 4.688 0.06 0.07  0.00 0.10 0.10  548.3  90  37
 8365200 3514  50  50 0.370 0.05 0.05 0.385 0.05 0.05 4.887 0.06 0.06 -0.10 0.10 0.10   96.1  10  10
 8367644 3635  65  76 0.410 0.06 0.07 0.432 0.07 0.06 4.848 0.08 0.07 -0.20 0.10 0.10  210.4  36  42
 8370394 3316  50  50 0.270 0.06 0.05 0.253 0.06 0.05 4.981 0.06 0.10  0.00 0.10 0.10   68.6  16  10
 8373723 3375  50  64 0.272 0.05 0.09 0.259 0.05 0.11 4.984 0.10 0.06 -0.10 0.10 0.10   89.5  10  32
 8375488 3617  50  54 0.382 0.05 0.05 0.398 0.05 0.05 4.874 0.06 0.06 -0.30 0.10 0.10  155.8  10  24
 8377279 3498  62  50 0.360 0.07 0.05 0.372 0.08 0.05 4.896 0.06 0.08 -0.10 0.10 0.10  159.4  32  17
 8377714 3942  50  50 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  223.0  13  10
 8377909 3451  50  50 0.250 0.05 0.05 0.249 0.05 0.05 5.039 0.06 0.06 -0.40 0.10 0.10   91.0  14  15
 8378913 3900  69  50 0.537 0.06 0.05 0.559 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  316.6  46  12
 8379592 3746  68  55 0.424 0.06 0.05 0.442 0.06 0.05 4.828 0.06 0.07 -0.40 0.10 0.10  267.5  41  36
 8380342 3942  50  50 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  257.4  25  10
 8381383 3784  81  75 0.485 0.09 0.05 0.494 0.07 0.05 4.760 0.06 0.11 -0.20 0.20 0.10  119.0  24  15
 8382212 3599  50  87 0.373 0.05 0.09 0.390 0.05 0.09 4.885 0.10 0.06 -0.30 0.10 0.20  185.9  19  53
 8382508 3932  50 106 0.550 0.05 0.06 0.560 0.05 0.06 4.706 0.06 0.06 -0.10 0.10 0.10  266.3  16  42
 8386382 3992 102  82 0.543 0.08 0.05 0.563 0.09 0.05 4.720 0.06 0.08 -0.20 0.30 0.10  295.3  59  27
 8387903 3552  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  163.2  15  11
 8388857 3570  65  80 0.380 0.05 0.07 0.397 0.05 0.07 4.878 0.08 0.06 -0.20 0.10 0.10  140.9  18  30
 8388971 3692  80  80 0.445 0.07 0.06 0.458 0.07 0.06 4.804 0.06 0.10 -0.20 0.10 0.10  184.6  36  30
 8393988 3267  51  56 0.230 0.05 0.05 0.209 0.05 0.05 5.035 0.06 0.07  0.00 0.10 0.10   81.8  16  18
 8397325 3537  53  82 0.336 0.06 0.06 0.342 0.07 0.08 4.921 0.07 0.09 -0.30 0.10 0.10  143.5  26  33
 8398221 3967 123  77 0.547 0.12 0.05 0.549 0.10 0.05 4.701 0.06 0.14 -0.20 0.40 0.10  367.0  94  34
 8409260 3917  50 103 0.540 0.05 0.06 0.560 0.05 0.06 4.722 0.06 0.06 -0.10 0.10 0.10  247.7  18  41
 8409502 3419  70 138 0.303 0.06 0.13 0.299 0.07 0.15 4.950 0.13 0.09 -0.10 0.10 0.20  183.9  39  93
 8409571 3903  82  64 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  422.6  76  36
 8409924 3206  50  75 0.180 0.06 0.06 0.156 0.06 0.07 5.120 0.10 0.19  0.00 0.10 0.10  106.0  38  40
 8410234 3398  50  54 0.334 0.07 0.05 0.339 0.09 0.05 4.922 0.06 0.07  0.00 0.10 0.10  163.4  36  21
 8414029 3939  50  56 0.527 0.05 0.05 0.550 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  270.1  10  29
 8414123 3646  50  50 0.480 0.05 0.05 0.492 0.05 0.05 4.768 0.06 0.06  0.00 0.10 0.10  325.0  27  16
 8414216 3787  54  50 0.506 0.05 0.05 0.514 0.05 0.05 4.741 0.06 0.06 -0.10 0.10 0.10  119.0  13  10
 8414250 3197  50  50 0.115 0.05 0.07 0.099 0.05 0.07 5.312 0.21 0.06  0.00 0.10 0.10   45.4  10  29
 8415004 3729  50  50 0.514 0.05 0.05 0.524 0.05 0.05 4.735 0.06 0.06  0.00 0.10 0.10  217.5  12  10
 8415119 3690  65  79 0.445 0.05 0.05 0.468 0.06 0.05 4.812 0.06 0.07 -0.20 0.10 0.10  215.0  32  31
 8415336 3822  50  90 0.514 0.05 0.06 0.529 0.05 0.06 4.739 0.06 0.06 -0.10 0.10 0.10  191.8  11  30
 8415661 3889  50  50 0.541 0.05 0.05 0.546 0.05 0.05 4.709 0.06 0.06 -0.10 0.10 0.10  376.0  22  11
 8415867 3865  71  50 0.533 0.06 0.05 0.538 0.05 0.05 4.715 0.06 0.07 -0.10 0.10 0.10  144.3  19  10
 8416220 3227  50  50 0.200 0.05 0.05 0.176 0.05 0.05 5.082 0.06 0.09  0.00 0.10 0.10   45.2  10  10
 8416395 3606  51  57 0.390 0.05 0.06 0.418 0.06 0.05 4.877 0.08 0.06 -0.20 0.10 0.10  237.9  29  44
 8416446 3873  73 134 0.461 0.07 0.10 0.468 0.06 0.12 4.781 0.07 0.10 -0.50 0.20 0.40  350.3  62 107
 8416796 3914  52  74 0.480 0.05 0.07 0.506 0.05 0.06 4.780 0.08 0.06 -0.40 0.10 0.20  283.8  25  52
 8417053 3632  51  71 0.360 0.06 0.06 0.385 0.07 0.06 4.911 0.08 0.07 -0.40 0.10 0.10  169.9  29  37
 8418317 3627  57  74 0.410 0.06 0.06 0.427 0.06 0.06 4.843 0.07 0.08 -0.20 0.10 0.10  163.0  27  30
 8421018 3666  50  51 0.420 0.05 0.06 0.450 0.05 0.05 4.845 0.07 0.06 -0.20 0.10 0.10  347.3  14  54
 8421129 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.07  0.00 0.10 0.10   63.9  10  10
 8423344 3761  50  50 0.526 0.05 0.05 0.535 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  240.3  14  10
 8423373 3455  50  69 0.332 0.05 0.08 0.334 0.05 0.10 4.919 0.08 0.06 -0.10 0.10 0.10   79.2  10  21
 8423600 3925  67  61 0.540 0.05 0.05 0.563 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  321.7  32  22
 8424687 3760  50  50 0.494 0.05 0.05 0.506 0.05 0.05 4.755 0.06 0.06 -0.10 0.10 0.10  250.1  14  11
 8425062 3775  74  64 0.460 0.09 0.05 0.473 0.07 0.05 4.788 0.06 0.11 -0.30 0.20 0.10  164.8  35  21
 8426468 3794  50  75 0.503 0.05 0.06 0.520 0.05 0.06 4.751 0.06 0.06 -0.10 0.10 0.10  276.0  16  41
 8426659 3681  81  79 0.440 0.07 0.05 0.462 0.07 0.05 4.816 0.06 0.08 -0.20 0.10 0.10  284.3  53  44
 8428104 3922  88  94 0.533 0.08 0.05 0.538 0.06 0.05 4.716 0.06 0.09 -0.20 0.20 0.10  240.4  41  28
 8428347 3464  50  56 0.280 0.05 0.07 0.282 0.06 0.08 4.995 0.08 0.06 -0.30 0.10 0.10  131.8  21  34
 8429330 3823  69  50 0.519 0.05 0.05 0.525 0.05 0.05 4.729 0.06 0.07 -0.10 0.10 0.10  291.5  37  10
 8429717 3717  53  50 0.403 0.05 0.05 0.431 0.05 0.05 4.862 0.06 0.06 -0.40 0.10 0.10  257.8  33  21
 8435582 3841  92  59 0.510 0.06 0.05 0.538 0.07 0.05 4.754 0.06 0.06 -0.10 0.20 0.10  311.3  49  39
 8443074 3932 127 160 0.520 0.11 0.10 0.548 0.11 0.09 4.745 0.10 0.11 -0.20 0.40 0.20  591.4 143 156
 8444017 3484  57  55 0.350 0.07 0.05 0.360 0.08 0.05 4.906 0.06 0.10 -0.10 0.10 0.10  153.2  34  16
 8444286 3903  78  90 0.523 0.08 0.05 0.541 0.09 0.05 4.735 0.06 0.08 -0.20 0.30 0.10  300.0  60  31
 8447096 3898  50  50 0.530 0.05 0.05 0.556 0.05 0.05 4.735 0.06 0.06 -0.10 0.10 0.10  313.0  23  14
 8452125 3992  98  67 0.543 0.08 0.05 0.563 0.09 0.05 4.720 0.06 0.08 -0.20 0.30 0.10  327.3  65  27
 8454353 3514  50  55 0.370 0.05 0.05 0.385 0.05 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  106.3  10  11
 8454832 3754  56  90 0.473 0.05 0.05 0.483 0.05 0.06 4.773 0.06 0.07 -0.20 0.10 0.10  253.2  33  39
 8455095 3867 106 160 0.525 0.08 0.08 0.545 0.08 0.08 4.734 0.07 0.08 -0.10 0.20 0.20  253.4  47  57
 8455430 3516  57  73 0.270 0.05 0.07 0.269 0.06 0.09 5.006 0.09 0.07 -0.50 0.10 0.10  126.9  23  40
 8459697 3857  59 103 0.454 0.05 0.10 0.463 0.05 0.11 4.790 0.07 0.08 -0.50 0.10 0.40  253.8  35  73
 8460153 3900  76  73 0.537 0.07 0.05 0.559 0.08 0.05 4.726 0.06 0.06 -0.10 0.30 0.10  334.4  58  23
 8461241 3965  93 106 0.564 0.07 0.05 0.566 0.06 0.06 4.688 0.06 0.08 -0.10 0.20 0.10  368.1  60  51
 8461492 3737  79 162 0.422 0.08 0.12 0.437 0.08 0.12 4.829 0.10 0.11 -0.40 0.20 0.30  232.1  51  88
 8474262 3772  50  83 0.480 0.05 0.05 0.490 0.05 0.05 4.766 0.06 0.06 -0.20 0.10 0.10  152.0  13  21
 8474323 3640  50  83 0.372 0.06 0.08 0.388 0.06 0.09 4.885 0.09 0.08 -0.40 0.10 0.20  277.4  49  73
 8474661 3757  70  51 0.494 0.06 0.05 0.504 0.05 0.05 4.753 0.06 0.08 -0.10 0.10 0.10  181.6  26  10
 8474897 3582  63 109 0.410 0.05 0.09 0.431 0.05 0.09 4.847 0.09 0.06 -0.10 0.10 0.10  109.8  13  30
 8475062 3960  63  51 0.551 0.05 0.05 0.573 0.05 0.05 4.714 0.06 0.06 -0.10 0.10 0.10  286.2  28  16
 8475411 3620  55  50 0.468 0.05 0.05 0.481 0.05 0.05 4.781 0.06 0.06  0.00 0.10 0.10  333.7  33  23
 8475756 3681  55 113 0.461 0.05 0.07 0.473 0.05 0.08 4.785 0.07 0.06 -0.10 0.10 0.10  290.8  39  63
 8476114 3598  59  50 0.410 0.05 0.05 0.434 0.06 0.05 4.850 0.06 0.06 -0.10 0.10 0.10  158.2  23  15
 8479326 3900  54  60 0.510 0.05 0.05 0.538 0.05 0.05 4.754 0.06 0.06 -0.20 0.10 0.10  174.6  13  21
 8480439 3958  92  57 0.570 0.05 0.05 0.602 0.06 0.05 4.706 0.06 0.06  0.00 0.10 0.10  381.0  47  28
 8482515 3792  93 111 0.499 0.07 0.07 0.521 0.07 0.06 4.760 0.07 0.07 -0.10 0.20 0.10  429.5  76  86
 8483557 3546  50  82 0.390 0.05 0.08 0.407 0.05 0.08 4.866 0.09 0.06 -0.10 0.10 0.10  103.2  10  26
 8487329 3931  66  55 0.538 0.05 0.05 0.566 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  402.3  38  32
 8487692 3546  50  58 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10   93.2  10  10
 8489251 3855  66  50 0.530 0.06 0.05 0.535 0.05 0.05 4.718 0.06 0.07 -0.10 0.10 0.10  320.9  41  10
 8489264 3299  50  50 0.256 0.05 0.05 0.238 0.05 0.05 4.998 0.06 0.06  0.00 0.10 0.10   90.2  11  10
 8491142 3980  71  79 0.549 0.07 0.05 0.554 0.06 0.05 4.703 0.06 0.08 -0.20 0.20 0.10  199.6  30  20
 8494510 3599  50  67 0.373 0.05 0.06 0.390 0.05 0.06 4.885 0.07 0.06 -0.30 0.10 0.10  167.2  12  31
 8495043 3928  72  74 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  336.3  39  40
 8495131 3914 103  77 0.516 0.07 0.06 0.543 0.08 0.05 4.748 0.07 0.07 -0.20 0.20 0.10  291.2  49  41
 8495528 3673  50  50 0.430 0.05 0.05 0.454 0.05 0.05 4.828 0.06 0.06 -0.20 0.10 0.10  248.7  20  14
 8495823 3973  73  60 0.560 0.06 0.05 0.572 0.06 0.05 4.699 0.06 0.06 -0.10 0.20 0.10  309.1  43  18
 8499971 3855  91  50 0.530 0.08 0.05 0.535 0.07 0.05 4.718 0.06 0.09 -0.10 0.20 0.10  179.1  33  10
 8500111 3754  87  85 0.473 0.09 0.05 0.483 0.08 0.05 4.773 0.06 0.12 -0.20 0.20 0.10  249.4  56  35
 8500364 3304  52  64 0.260 0.05 0.05 0.242 0.05 0.06 4.993 0.06 0.07  0.00 0.10 0.10  117.1  21  27
 8500755 3900  50  90 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  286.5  10  40
 8505930 3651  73  52 0.420 0.06 0.05 0.441 0.07 0.05 4.836 0.06 0.08 -0.20 0.10 0.10  177.3  31  26
 8506486 3488  66  54 0.390 0.09 0.05 0.407 0.11 0.05 4.866 0.06 0.09  0.00 0.10 0.10  128.6  31  15
 8507576 3715  64  67 0.454 0.06 0.05 0.470 0.05 0.05 4.797 0.06 0.07 -0.20 0.10 0.10  213.7  32  29
 8509442 3952  93  55 0.550 0.08 0.05 0.572 0.09 0.05 4.716 0.06 0.07 -0.10 0.30 0.10  373.6  71  19
 8510500 3711  76  50 0.475 0.07 0.05 0.486 0.05 0.05 4.771 0.06 0.09 -0.10 0.10 0.10  171.1  29  10
 8516922 3799  60 101 0.492 0.05 0.05 0.499 0.05 0.06 4.753 0.06 0.07 -0.20 0.10 0.10  198.0  26  29
 8519743 3900  62  87 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  280.8  30  39
 8521933 3900 101  50 0.537 0.07 0.05 0.559 0.08 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  244.1  43  10
 8524452 3625  50  50 0.470 0.05 0.05 0.483 0.05 0.05 4.778 0.06 0.06  0.00 0.10 0.10  224.4  12  10
 8525400 3485  58  87 0.327 0.06 0.08 0.330 0.07 0.09 4.927 0.08 0.09 -0.20 0.10 0.10  150.5  29  41
 8525939 3820  84 122 0.480 0.09 0.07 0.487 0.07 0.08 4.763 0.06 0.12 -0.30 0.20 0.20  292.2  63  63
 8539041 3546  50 112 0.390 0.05 0.09 0.407 0.05 0.10 4.866 0.10 0.06 -0.10 0.10 0.10  201.4  19  61
 8539673 3543  70  50 0.330 0.07 0.05 0.349 0.09 0.06 4.944 0.07 0.08 -0.30 0.10 0.10  177.7  40  31
 8544002 3460  50  50 0.254 0.05 0.05 0.254 0.05 0.06 5.033 0.07 0.06 -0.40 0.10 0.10  157.9  19  32
 8544280 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10  137.7  15  20
 8544723 3630  83  50 0.460 0.07 0.05 0.491 0.08 0.05 4.804 0.06 0.07  0.00 0.10 0.10  248.3  47  20
 8544884 3578  71  50 0.375 0.07 0.05 0.401 0.08 0.05 4.893 0.06 0.09 -0.20 0.10 0.10  174.3  38  14
 8545145 3865  81  51 0.533 0.06 0.05 0.538 0.05 0.05 4.715 0.06 0.07 -0.10 0.10 0.10  330.0  45  16
 8546136 3628  50  59 0.410 0.05 0.05 0.429 0.05 0.05 4.846 0.06 0.06 -0.20 0.10 0.10  140.8  12  22
 8546464 3960  50  50 0.537 0.05 0.05 0.553 0.05 0.05 4.721 0.06 0.06 -0.20 0.10 0.10  347.0  28  15
 8546714 3425  60  97 0.309 0.05 0.10 0.305 0.06 0.13 4.943 0.10 0.08 -0.10 0.10 0.10  162.3  29  62
 8547278 3962  59  50 0.560 0.05 0.05 0.567 0.05 0.05 4.696 0.06 0.06 -0.10 0.10 0.10  248.9  25  10
 8547947 3804  50  51 0.472 0.05 0.05 0.484 0.05 0.05 4.775 0.06 0.06 -0.30 0.10 0.10  240.2  13  26
 8548052 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10  120.1  13  14
 8548410 3705  50  59 0.450 0.05 0.05 0.464 0.05 0.05 4.798 0.06 0.06 -0.20 0.10 0.10  201.3  12  26
 8552180 3972  65  50 0.565 0.06 0.05 0.568 0.05 0.05 4.689 0.06 0.07 -0.10 0.20 0.10  341.2  47  11
 8552941 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10  153.9  16  22
 8553152 3488  50  56 0.320 0.05 0.06 0.335 0.05 0.07 4.953 0.08 0.06 -0.20 0.10 0.10  187.7  18  39
 8554218 3822  50  50 0.547 0.05 0.05 0.555 0.05 0.05 4.707 0.06 0.06  0.00 0.10 0.10  302.6  19  10
 8556261 3704  74  80 0.450 0.07 0.05 0.463 0.06 0.05 4.798 0.06 0.09 -0.20 0.10 0.10  182.9  33  27
 8558589 3929  50  61 0.525 0.05 0.05 0.547 0.05 0.05 4.736 0.06 0.06 -0.20 0.10 0.10  153.0  10  18
 8560092 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   69.2  10  10
 8560657 3951  78  88 0.528 0.06 0.05 0.554 0.07 0.05 4.737 0.06 0.06 -0.20 0.20 0.10  347.4  49  49
 8560763 3583  50  50 0.305 0.05 0.06 0.323 0.05 0.06 4.980 0.08 0.06 -0.50 0.10 0.10  207.4  27  42
 8561100 3767  63  71 0.479 0.06 0.05 0.488 0.05 0.05 4.766 0.06 0.08 -0.20 0.10 0.10  176.7  26  21
 8561706 3659  56 115 0.451 0.05 0.08 0.474 0.05 0.07 4.806 0.08 0.06 -0.10 0.10 0.10  205.0  19  47
 8563995 3420  50  50 0.270 0.05 0.05 0.274 0.05 0.05 5.013 0.06 0.06 -0.20 0.10 0.10  146.4  18  22
 8564323 3749  62  54 0.450 0.06 0.05 0.461 0.05 0.05 4.796 0.06 0.08 -0.30 0.10 0.10  115.3  17  13
 8565204 3435  50  50 0.318 0.05 0.05 0.315 0.05 0.05 4.933 0.06 0.07 -0.10 0.10 0.10  118.5  16  13
 8565914 3451  64  57 0.250 0.05 0.06 0.249 0.07 0.07 5.039 0.10 0.07 -0.40 0.20 0.10  146.2  31  43
 8572066 3928  64  94 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  311.8  35  44
 8573021 3764  71  58 0.457 0.06 0.05 0.467 0.05 0.05 4.788 0.06 0.09 -0.30 0.10 0.10  170.2  27  20
 8574569 3469  50  89 0.385 0.05 0.08 0.395 0.05 0.09 4.863 0.07 0.06  0.00 0.10 0.20  166.6  14  44
 8581480 3411  50  50 0.274 0.05 0.06 0.264 0.05 0.08 4.985 0.07 0.06 -0.20 0.10 0.10   98.9  10  25
 8583756 3737  50  70 0.466 0.05 0.05 0.476 0.05 0.05 4.779 0.06 0.07 -0.20 0.10 0.10  214.5  26  28
 8584844 3526  50  50 0.419 0.05 0.05 0.432 0.05 0.05 4.830 0.06 0.06  0.00 0.10 0.10  166.6  13  11
 8588590 3884  50  50 0.560 0.05 0.05 0.577 0.05 0.05 4.703 0.06 0.06  0.00 0.10 0.10  351.0  17  13
 8588806 3993  91  77 0.557 0.08 0.05 0.582 0.08 0.05 4.711 0.06 0.07 -0.10 0.30 0.10  358.9  63  27
 8604363 3953  69  50 0.552 0.06 0.05 0.569 0.06 0.05 4.709 0.06 0.06 -0.10 0.20 0.10  261.0  36  13
 8604803 3279  50  60 0.240 0.05 0.05 0.220 0.05 0.06 5.020 0.06 0.07  0.00 0.10 0.10  109.3  20  25
 8605188 3884  50  50 0.540 0.05 0.05 0.543 0.05 0.05 4.709 0.06 0.06 -0.10 0.10 0.10  282.4  19  10
 8607535 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10   51.5  10  10
 8609288 3431  57  58 0.360 0.05 0.05 0.367 0.06 0.05 4.890 0.06 0.07  0.00 0.10 0.10  238.9  38  25
 8609534 3957  82  61 0.535 0.07 0.05 0.554 0.07 0.05 4.725 0.06 0.07 -0.20 0.20 0.10  214.7  33  21
 8609873 3959  58  81 0.539 0.05 0.05 0.551 0.05 0.05 4.717 0.06 0.06 -0.20 0.10 0.10  118.9  11  13
 8610368 3910  65  57 0.538 0.05 0.05 0.558 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  311.9  31  19
 8611277 3803  50  56 0.430 0.05 0.05 0.445 0.05 0.05 4.820 0.06 0.06 -0.50 0.10 0.10  256.1  26  33
 8611876 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   60.8  10  10
 8612060 3488  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06  0.00 0.10 0.10  220.1  20  15
 8619216 3781  69 121 0.442 0.07 0.09 0.455 0.06 0.10 4.806 0.08 0.10 -0.40 0.20 0.30  241.3  45  71
 8621656 3570  57  60 0.400 0.06 0.05 0.417 0.06 0.05 4.854 0.06 0.08 -0.10 0.10 0.10  190.6  31  24
 8621836 3826  83  55 0.520 0.07 0.05 0.526 0.06 0.05 4.728 0.06 0.08 -0.10 0.20 0.10  249.3  40  11
 8623753 3368  50  50 0.300 0.07 0.05 0.307 0.09 0.05 4.971 0.06 0.08  0.00 0.10 0.10  128.4  30  16
 8631751 3565  70 109 0.400 0.07 0.09 0.422 0.08 0.09 4.859 0.10 0.08 -0.10 0.10 0.10  166.7  33  48
 8638911 3455  50  74 0.332 0.05 0.08 0.334 0.05 0.10 4.919 0.08 0.07 -0.10 0.10 0.10  150.8  23  42
 8644565 3900 139  50 0.537 0.13 0.05 0.559 0.13 0.05 4.726 0.06 0.13 -0.10 0.40 0.10  334.0  99  10
 8647852 3960  60  78 0.550 0.05 0.05 0.576 0.05 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  324.4  29  21
 8648934 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  308.4  10  13
 8652639 3993 121  50 0.557 0.09 0.05 0.582 0.10 0.05 4.711 0.06 0.08 -0.10 0.30 0.10  265.8  55  11
 8655334 3299  50  50 0.256 0.05 0.05 0.238 0.05 0.05 4.998 0.06 0.06  0.00 0.10 0.10   73.9  10  11
 8655619 3477  50  52 0.321 0.05 0.05 0.322 0.05 0.07 4.933 0.06 0.06 -0.20 0.10 0.10  105.9  12  20
 8669203 3197  50  50 0.155 0.05 0.05 0.133 0.05 0.05 5.184 0.06 0.13  0.00 0.10 0.10   72.0  18  12
 8672162 3398  50  56 0.223 0.05 0.05 0.213 0.05 0.06 5.071 0.08 0.06 -0.40 0.10 0.10  146.8  18  39
 8672278 3909  74  79 0.530 0.05 0.06 0.559 0.05 0.05 4.737 0.07 0.06 -0.10 0.10 0.10  302.5  31  49
 8673358 3373  50  82 0.270 0.05 0.10 0.257 0.05 0.13 4.986 0.11 0.06 -0.10 0.10 0.10   92.7  11  39
 8674230 3772  52 127 0.460 0.05 0.08 0.470 0.05 0.09 4.785 0.06 0.07 -0.30 0.10 0.20  179.8  24  44
 8674658 3988  65  50 0.560 0.05 0.05 0.579 0.06 0.05 4.705 0.06 0.06 -0.10 0.20 0.10  433.1  50  22
 8676171 3761  50  50 0.526 0.05 0.05 0.535 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  332.1  27  14
 8676604 3903  53  92 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  312.3  34  33
 8678005 3946  94  96 0.490 0.09 0.08 0.515 0.09 0.07 4.770 0.08 0.10 -0.40 0.40 0.30  474.1  98  96
 8678480 3634  71  50 0.437 0.07 0.05 0.453 0.07 0.05 4.814 0.06 0.09 -0.10 0.10 0.10  228.4  42  16
 8681527 3971  61 112 0.590 0.05 0.05 0.596 0.05 0.06 4.672 0.06 0.06  0.00 0.10 0.20  336.9  25  25
 8682045 3530  50  50 0.380 0.05 0.05 0.396 0.05 0.05 4.877 0.06 0.06 -0.10 0.10 0.10  232.0  22  17
 8682243 3889  79 120 0.541 0.06 0.06 0.546 0.05 0.07 4.709 0.06 0.07 -0.10 0.10 0.10  319.1  42  54
 8683640 3684  50  50 0.437 0.05 0.05 0.459 0.05 0.05 4.820 0.06 0.06 -0.20 0.10 0.10  204.0  14  25
 8685007 3536  64  60 0.350 0.07 0.05 0.371 0.08 0.05 4.920 0.06 0.08 -0.20 0.10 0.10   87.8  18  14
 8687186 3623 181 268 0.357 0.16 0.21 0.376 0.19 0.21 4.909 0.22 0.21 -0.40 0.60 0.40  313.3 148 244
 8687524 3940  65  57 0.550 0.05 0.05 0.564 0.05 0.05 4.709 0.06 0.06 -0.10 0.10 0.10  257.2  25  15
 8687664 3919  91 105 0.550 0.07 0.05 0.554 0.06 0.06 4.701 0.06 0.08 -0.10 0.20 0.10  444.9  73  64
 8693168 3942  50  60 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  555.5  53  25
 8694451 3993  78  69 0.557 0.06 0.05 0.582 0.06 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  360.0  51  27
 8695262 3996  87  63 0.572 0.07 0.05 0.574 0.06 0.05 4.682 0.06 0.08 -0.10 0.20 0.10  338.2  53  16
 8701179 3900  68  76 0.537 0.06 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  343.5  47  23
 8708957 3715  76  50 0.454 0.08 0.05 0.470 0.08 0.05 4.797 0.06 0.09 -0.20 0.20 0.10  216.4  42  13
 8709982 3527  68  77 0.170 0.05 0.05 0.157 0.05 0.05 5.172 0.08 0.13 -1.20 0.40 0.30  138.8  36  39
 8712146 3492  55  57 0.170 0.05 0.05 0.156 0.05 0.05 5.170 0.07 0.12 -1.10 0.30 0.20   70.4  16  15
 8712404 3713  99 102 0.400 0.09 0.10 0.429 0.11 0.08 4.867 0.12 0.11 -0.40 0.20 0.20  487.7 125 147
 8712608 3431  53  50 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.07  0.00 0.10 0.10  130.8  20  13
 8712875 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  281.0  10  15
 8714580 3705  70 195 0.382 0.07 0.15 0.401 0.07 0.16 4.876 0.15 0.09 -0.50 0.20 0.40  198.2  37 108
 8716714 3440  50  50 0.320 0.06 0.05 0.325 0.08 0.05 4.941 0.06 0.08 -0.10 0.10 0.10  127.8  26  12
 8719129 3539  70  66 0.420 0.07 0.05 0.441 0.08 0.05 4.837 0.06 0.07  0.00 0.10 0.10  168.0  31  22
 8733659 3900  79 133 0.540 0.06 0.06 0.552 0.05 0.07 4.715 0.06 0.06 -0.10 0.10 0.20  261.2  34  47
 8733834 3771  50  50 0.500 0.05 0.05 0.508 0.05 0.05 4.746 0.06 0.06 -0.10 0.10 0.10  158.8  12  10
 8733898 3485  92 112 0.461 0.05 0.07 0.472 0.06 0.07 4.786 0.07 0.06  0.30 0.10 0.20  229.4  34  50
 8735884 3274  50  50 0.200 0.05 0.05 0.181 0.05 0.05 5.093 0.06 0.06 -0.10 0.10 0.10   64.8  10  10
 8736693 3979  64  50 0.562 0.05 0.05 0.573 0.05 0.05 4.698 0.06 0.06 -0.10 0.20 0.10  279.0  32  14
 8737443 3436  50  67 0.244 0.05 0.07 0.237 0.05 0.08 5.038 0.09 0.06 -0.40 0.10 0.10   84.0  10  26
 8738091 3887 119 107 0.524 0.10 0.07 0.553 0.10 0.06 4.743 0.08 0.10 -0.10 0.30 0.10  434.4 101  80
 8739070 3748  50  50 0.520 0.05 0.05 0.532 0.05 0.05 4.732 0.06 0.06  0.00 0.10 0.10  296.0  21  12
 8739258 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  373.8  17  15
 8739426 3511 147  73 0.410 0.17 0.05 0.422 0.20 0.05 4.839 0.06 0.21  0.00 0.20 0.10  281.9 129  37
 8740221 3453  50  50 0.270 0.05 0.05 0.274 0.05 0.05 5.014 0.06 0.06 -0.30 0.10 0.10  103.6  10  10
 8741649 3414  50  50 0.300 0.05 0.05 0.295 0.05 0.05 4.953 0.06 0.06 -0.10 0.10 0.10   99.6  13  13
 8742742 3538  50  65 0.350 0.05 0.07 0.372 0.05 0.07 4.921 0.09 0.06 -0.20 0.10 0.10  216.8  14  50
 8746355 3900  70  50 0.537 0.05 0.05 0.559 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  149.0  20  10
 8747795 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10   97.2  12  16
 8747972 3893  50  50 0.530 0.05 0.05 0.554 0.05 0.05 4.733 0.06 0.06 -0.10 0.10 0.10  293.3  10  14
 8748150 3839  64  63 0.491 0.05 0.05 0.519 0.05 0.05 4.771 0.06 0.06 -0.20 0.10 0.10  278.6  30  35
 8748552 3959  73 104 0.539 0.06 0.05 0.551 0.05 0.05 4.717 0.06 0.06 -0.20 0.20 0.10  544.3  72  77
 8749608 3939  73  50 0.527 0.06 0.05 0.550 0.06 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  264.3  36  23
 8749769 3482  50  57 0.350 0.06 0.05 0.359 0.07 0.05 4.905 0.06 0.08 -0.10 0.10 0.10  131.0  24  14
 8753991 3846  74  99 0.490 0.08 0.07 0.495 0.06 0.07 4.753 0.06 0.10 -0.30 0.20 0.20  292.7  55  54
 8754034 3814  73  50 0.500 0.05 0.05 0.529 0.05 0.05 4.764 0.06 0.06 -0.10 0.10 0.10  289.0  32  18
 8759399 3746  75 154 0.424 0.06 0.11 0.442 0.07 0.12 4.828 0.10 0.08 -0.40 0.20 0.30  194.1  34  71
 8761464 3784  63  50 0.485 0.06 0.05 0.494 0.05 0.05 4.760 0.06 0.07 -0.20 0.10 0.10  319.2  44  10
 8761563 3994  61  65 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.06 0.06 -0.10 0.10 0.10  351.6  23  47
 8766172 3398  50  50 0.288 0.05 0.05 0.280 0.05 0.05 4.966 0.06 0.06 -0.10 0.10 0.10  114.0  13  12
 8771391 3440  50  51 0.360 0.07 0.05 0.373 0.09 0.05 4.897 0.06 0.08  0.00 0.10 0.10  133.9  29  14
 8772010 3692  69  54 0.330 0.09 0.05 0.349 0.11 0.05 4.945 0.07 0.11 -0.70 0.20 0.10  201.0  56  35
 8774246 3382  61  59 0.324 0.05 0.05 0.320 0.06 0.05 4.922 0.06 0.08  0.00 0.10 0.10  109.0  20  14
 8776565 3504  50  50 0.334 0.05 0.05 0.344 0.05 0.05 4.926 0.06 0.06 -0.20 0.10 0.10   97.3  10  10
 8776824 3630  66  78 0.390 0.06 0.06 0.410 0.08 0.06 4.869 0.08 0.08 -0.30 0.10 0.10  197.3  36  39
 8777235 3953 150  54 0.536 0.13 0.05 0.555 0.13 0.05 4.725 0.06 0.13 -0.20 0.40 0.10  315.7  93  21
 8777579 3834  64  59 0.432 0.06 0.05 0.460 0.07 0.05 4.830 0.07 0.07 -0.50 0.20 0.10  286.8  47  41
 8780122 3903 135  60 0.523 0.12 0.05 0.541 0.11 0.05 4.735 0.06 0.13 -0.20 0.30 0.10  268.2  74  22
 8780274 3562  68  60 0.300 0.07 0.05 0.304 0.09 0.05 4.966 0.06 0.10 -0.50 0.20 0.10  106.0  27  17
 8781683 3419  50  50 0.303 0.06 0.05 0.299 0.07 0.05 4.950 0.06 0.09 -0.10 0.10 0.10  132.8  28  18
 8798673 3822  50  50 0.547 0.05 0.05 0.555 0.05 0.05 4.707 0.06 0.06  0.00 0.10 0.10  440.9  28  11
 8801244 3805  50  86 0.512 0.05 0.05 0.520 0.05 0.06 4.736 0.06 0.06 -0.10 0.10 0.10  135.6  10  19
 8801919 3885  55 122 0.459 0.05 0.10 0.478 0.05 0.11 4.793 0.10 0.06 -0.50 0.10 0.40  211.1  22  64
 8803071 3587  50  79 0.390 0.05 0.06 0.407 0.05 0.06 4.866 0.07 0.06 -0.20 0.10 0.10  137.4  13  28
 8803974 3982 106  53 0.594 0.07 0.05 0.598 0.05 0.05 4.667 0.06 0.08  0.00 0.10 0.10  225.4  37  10
 8804018 3804 102  64 0.513 0.09 0.05 0.519 0.08 0.05 4.734 0.06 0.11 -0.10 0.20 0.10  216.6  47  14
 8804147 3953  59  57 0.536 0.05 0.05 0.555 0.06 0.05 4.725 0.06 0.06 -0.20 0.20 0.10  220.1  29  18
 8806863 3728  50  98 0.482 0.05 0.07 0.493 0.05 0.07 4.765 0.06 0.06 -0.10 0.10 0.10  381.2  39  71
 8807085 3564  50 118 0.401 0.05 0.09 0.419 0.05 0.09 4.854 0.10 0.06 -0.10 0.10 0.10  179.1  16  52
 8807787 3435  50  60 0.318 0.05 0.07 0.315 0.05 0.10 4.933 0.07 0.07 -0.10 0.10 0.10  179.3  25  47
 8811972 3677  50  50 0.426 0.05 0.05 0.456 0.05 0.05 4.839 0.07 0.06 -0.20 0.10 0.10  231.8  29  33
 8813259 3986  61  88 0.530 0.06 0.06 0.541 0.05 0.06 4.722 0.06 0.07 -0.30 0.20 0.20  491.3  66  77
 8814775 3342  50  50 0.290 0.05 0.05 0.278 0.05 0.05 4.958 0.06 0.06  0.00 0.10 0.10   69.7  10  11
 8815598 3342  50  54 0.290 0.05 0.05 0.278 0.05 0.06 4.958 0.06 0.06  0.00 0.10 0.10   85.8  12  15
 8822213 3687  76  75 0.416 0.07 0.06 0.438 0.07 0.05 4.841 0.07 0.08 -0.30 0.10 0.10  203.8  38  35
 8822710 3679  50  59 0.410 0.05 0.06 0.433 0.05 0.05 4.849 0.07 0.06 -0.30 0.10 0.10  197.0  12  33
 8823360 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10  118.8  15  18
 8823426 3754  66  53 0.473 0.06 0.05 0.483 0.05 0.05 4.773 0.06 0.08 -0.20 0.10 0.10  224.4  35  24
 8823902 3514  70  59 0.370 0.08 0.05 0.385 0.09 0.05 4.887 0.06 0.11 -0.10 0.10 0.10  133.4  32  16
 8824141 3996  98  50 0.578 0.05 0.05 0.613 0.06 0.05 4.702 0.06 0.06  0.00 0.10 0.10  299.9  36  21
 8824158 3761  52  50 0.526 0.05 0.05 0.535 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  253.3  20  10
 8825951 3780  88 119 0.464 0.09 0.07 0.473 0.08 0.09 4.781 0.06 0.12 -0.30 0.20 0.20  269.1  62  62
 8827428 3698  50  54 0.444 0.05 0.05 0.465 0.05 0.05 4.811 0.06 0.06 -0.20 0.10 0.10  243.4  23  32
 8832676 3737  50  71 0.466 0.05 0.05 0.476 0.05 0.05 4.779 0.06 0.06 -0.20 0.10 0.10  201.1  23  26
 8836388 3497  56  78 0.334 0.06 0.07 0.339 0.07 0.08 4.920 0.07 0.10 -0.20 0.10 0.10  127.5  26  32
 8838894 3675  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.865 0.06 0.06 -0.40 0.10 0.10  212.5  24  31
 8839656 3436  50  62 0.260 0.05 0.08 0.261 0.05 0.08 5.025 0.11 0.06 -0.30 0.10 0.10  114.4  10  38
 8839947 3655  50  50 0.380 0.05 0.05 0.396 0.06 0.05 4.877 0.06 0.07 -0.40 0.10 0.10  132.4  20  10
 8840759 3992  50  86 0.543 0.05 0.05 0.563 0.05 0.05 4.720 0.06 0.06 -0.20 0.10 0.10  263.5  17  26
 8843975 3903 105  60 0.523 0.10 0.05 0.541 0.10 0.05 4.735 0.06 0.11 -0.20 0.30 0.10  167.8  40  14
 8845205 3504  56  73 0.340 0.07 0.06 0.347 0.08 0.07 4.916 0.07 0.10 -0.20 0.10 0.10   90.8  20  19
 8867609 3994  84  98 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.20  253.3  23  42
 8872874 3688  96 125 0.463 0.10 0.08 0.479 0.10 0.08 4.788 0.08 0.12 -0.10 0.20 0.20  301.0  77  70
 8873575 3906  50  50 0.560 0.05 0.05 0.587 0.05 0.05 4.710 0.06 0.06  0.00 0.10 0.10  441.5  17  28
 8873629 3979  99  67 0.562 0.08 0.05 0.573 0.07 0.05 4.698 0.06 0.08 -0.10 0.30 0.10  279.3  48  19
 8874022 3817  59  69 0.426 0.05 0.06 0.454 0.06 0.05 4.836 0.08 0.06 -0.50 0.20 0.10  414.1  51  68
 8878433 3972  65  53 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  186.9  20  10
 8878564 3288  50  50 0.210 0.05 0.06 0.190 0.05 0.08 5.072 0.10 0.06 -0.10 0.10 0.10  124.7  13  42
 8881126 3772  85  57 0.500 0.08 0.05 0.508 0.07 0.05 4.746 0.06 0.10 -0.10 0.20 0.10  263.9  51  16
 8881243 3687  70  84 0.416 0.07 0.06 0.438 0.07 0.06 4.841 0.08 0.08 -0.30 0.10 0.10  188.6  35  36
 8882315 3900 146  50 0.537 0.13 0.05 0.559 0.13 0.05 4.726 0.06 0.13 -0.10 0.40 0.10  212.2  63  10
 8884427 3905  61 118 0.471 0.05 0.09 0.480 0.05 0.11 4.773 0.09 0.07 -0.50 0.10 0.40  327.9  42  86
 8889176 3482  50  74 0.350 0.05 0.08 0.359 0.05 0.09 4.905 0.09 0.06 -0.10 0.10 0.10  148.8  18  40
 8890150 3735  54 164 0.400 0.05 0.14 0.413 0.05 0.15 4.851 0.12 0.08 -0.50 0.10 0.40  235.1  34 108
 8890947 3990  58  54 0.571 0.05 0.05 0.571 0.05 0.05 4.681 0.06 0.06 -0.10 0.10 0.10  554.0  54  19
 8891970 3311  51  89 0.225 0.05 0.11 0.208 0.05 0.13 5.050 0.14 0.06 -0.10 0.10 0.10  137.1  24  78
 8892000 3482  55  70 0.350 0.06 0.05 0.359 0.07 0.05 4.905 0.06 0.08 -0.10 0.10 0.10  148.8  27  21
 8895062 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  228.5  10  10
 8903221 3885 360 426 0.453 0.34 0.24 0.479 0.37 0.24 4.806 0.21 0.57 -0.50 2.00 0.80  533.3 416 439
 8906418 3725  76  64 0.460 0.08 0.05 0.473 0.08 0.05 4.787 0.06 0.10 -0.20 0.20 0.10  249.4  50  32
 8908171 3765  57 137 0.414 0.05 0.12 0.427 0.05 0.13 4.834 0.11 0.08 -0.50 0.10 0.40  272.0  41 107
 8908779 3826  90  99 0.520 0.08 0.06 0.526 0.07 0.07 4.728 0.06 0.10 -0.10 0.20 0.10  275.1  51  45
 8909833 3903  50  90 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  280.4  10  29
 8909853 3557  50  50 0.390 0.05 0.05 0.410 0.05 0.05 4.869 0.06 0.06 -0.10 0.10 0.10  100.3  10  10
 8909876 3505  50  50 0.400 0.05 0.05 0.419 0.05 0.05 4.856 0.06 0.06  0.00 0.10 0.10  125.2  10  10
 8912241 3903 200  60 0.523 0.18 0.05 0.541 0.18 0.05 4.735 0.06 0.20 -0.20 0.50 0.10  300.0 123  25
 8912338 3797  60 145 0.428 0.06 0.12 0.442 0.05 0.13 4.821 0.11 0.08 -0.50 0.10 0.40  140.8  20  54
 8914233 3990  58  89 0.554 0.05 0.05 0.554 0.05 0.05 4.694 0.06 0.06 -0.20 0.20 0.10  283.4  33  30
 8914727 3372  50  50 0.229 0.05 0.05 0.212 0.05 0.06 5.047 0.07 0.06 -0.30 0.10 0.10   87.0  10  21
 8933532 3830  59  50 0.520 0.05 0.05 0.529 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  111.7  13  10
 8933586 3197  50  50 0.155 0.05 0.05 0.133 0.05 0.05 5.184 0.08 0.13  0.00 0.10 0.20   71.1  18  16
 8934022 3370  50  50 0.260 0.05 0.05 0.258 0.05 0.05 5.020 0.06 0.06 -0.10 0.10 0.10  140.2  10  17
 8934468 3585  57  69 0.389 0.06 0.06 0.407 0.07 0.06 4.867 0.07 0.08 -0.20 0.10 0.10  307.1  53  56
 8935605 3830  69  50 0.520 0.06 0.05 0.529 0.05 0.05 4.730 0.06 0.07 -0.10 0.10 0.10  311.2  40  13
 8935942 3197  76  50 0.155 0.05 0.05 0.134 0.05 0.05 5.182 0.10 0.13  0.00 0.10 0.30   59.3  15  14
 8936312 3747  57  50 0.470 0.06 0.05 0.480 0.05 0.05 4.776 0.06 0.08 -0.20 0.10 0.10  322.0  48  10
 8936920 3950 100  63 0.586 0.07 0.05 0.589 0.05 0.05 4.673 0.06 0.08  0.00 0.10 0.10  252.9  40  11
 8937178 3198  50  50 0.163 0.05 0.05 0.140 0.05 0.05 5.162 0.09 0.15  0.00 0.10 0.10   73.3  21  20
 8939965 3419  64  66 0.303 0.07 0.08 0.299 0.08 0.10 4.950 0.08 0.10 -0.10 0.10 0.10  171.8  40  49
 8940165 3760  85  85 0.480 0.05 0.07 0.510 0.06 0.06 4.784 0.08 0.06 -0.10 0.10 0.10  401.8  57  75
 8940432 3529 178 101 0.420 0.22 0.05 0.434 0.25 0.06 4.830 0.06 0.27  0.00 0.40 0.10  310.9 176  53
 8940442 3903  55  88 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  170.8  19  18
 8940708 3820  71 117 0.480 0.07 0.07 0.487 0.06 0.08 4.763 0.06 0.09 -0.30 0.20 0.20  225.6  37  46
 8941398 3865  94 120 0.533 0.06 0.06 0.538 0.05 0.07 4.715 0.06 0.08 -0.10 0.10 0.10  300.2  45  52
 8943203 3975 103  90 0.543 0.09 0.05 0.557 0.09 0.05 4.715 0.06 0.10 -0.20 0.30 0.10  430.3  89  55
 8946785 3823  71  79 0.519 0.06 0.05 0.525 0.05 0.06 4.729 0.06 0.07 -0.10 0.10 0.10  220.1  30  31
 8946916 3901  52  54 0.542 0.05 0.05 0.551 0.05 0.05 4.711 0.06 0.06 -0.10 0.10 0.10  245.4  25  13
 8947255 3505  62  60 0.400 0.08 0.05 0.419 0.10 0.05 4.856 0.06 0.07  0.00 0.10 0.10  130.0  27  17
 8949316 3564  63  50 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06  0.00 0.10 0.10  229.2  27  15
 8952097 3945  54  65 0.530 0.05 0.05 0.551 0.05 0.05 4.731 0.06 0.06 -0.20 0.10 0.10  322.0  31  35
 8956929 3832  57  64 0.550 0.05 0.05 0.557 0.05 0.05 4.704 0.06 0.06  0.00 0.10 0.10  327.3  24  19
 8957803 3783  50 116 0.464 0.05 0.07 0.475 0.05 0.08 4.782 0.06 0.06 -0.30 0.10 0.20  179.7  16  41
 8960906 3635  50  59 0.410 0.05 0.05 0.432 0.05 0.05 4.848 0.06 0.06 -0.20 0.10 0.10  183.9  24  30
 8961162 3457  50  61 0.306 0.05 0.06 0.303 0.05 0.08 4.949 0.07 0.06 -0.20 0.10 0.10  117.6  15  28
 8961672 3578  50  50 0.375 0.05 0.05 0.401 0.05 0.05 4.893 0.06 0.06 -0.20 0.10 0.10  225.7  11  14
 8962137 3518  66  60 0.410 0.05 0.05 0.428 0.05 0.05 4.844 0.06 0.06  0.00 0.10 0.10  165.9  20  19
 8964399 3442  50  52 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  160.9  16  17
 8973305 3903  61  72 0.523 0.06 0.05 0.541 0.07 0.05 4.735 0.06 0.07 -0.20 0.20 0.10  302.1  47  29
 8977910 3283  50  54 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   62.0  10  12
 9002074 3501  66  50 0.360 0.08 0.05 0.372 0.09 0.05 4.897 0.06 0.10 -0.10 0.10 0.10  167.8  39  18
 9004472 3900  88  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  291.3  39  10
 9004474 3723  58  50 0.459 0.06 0.05 0.472 0.05 0.05 4.788 0.06 0.08 -0.20 0.10 0.10  103.6  15  10
 9004502 3940  62  54 0.540 0.05 0.05 0.566 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  306.4  25  23
 9004724 3197  50  50 0.155 0.05 0.05 0.134 0.05 0.05 5.182 0.07 0.13  0.00 0.10 0.10   75.1  19  14
 9005449 3367  58  50 0.310 0.05 0.05 0.302 0.06 0.06 4.936 0.06 0.08  0.00 0.10 0.10  109.7  20  16
 9007577 3990  50  74 0.554 0.05 0.05 0.554 0.05 0.05 4.694 0.06 0.06 -0.20 0.10 0.10  359.7  34  35
 9008142 3626  50  50 0.428 0.05 0.05 0.453 0.05 0.05 4.832 0.06 0.06 -0.10 0.10 0.10  128.2  10  10
 9008321 3746  64  81 0.490 0.06 0.06 0.499 0.05 0.06 4.756 0.06 0.07 -0.10 0.10 0.10  247.2  33  39
 9008966 3819  82 130 0.501 0.05 0.08 0.531 0.05 0.07 4.764 0.09 0.06 -0.10 0.10 0.10  481.5  60 108
 9009213 3375  50  50 0.318 0.05 0.05 0.313 0.05 0.05 4.928 0.06 0.07  0.00 0.10 0.10  122.5  17  12
 9012034 3770  73  71 0.479 0.06 0.05 0.489 0.05 0.05 4.767 0.06 0.08 -0.20 0.10 0.10  289.5  43  34
 9012329 3979  77  61 0.562 0.07 0.05 0.573 0.06 0.05 4.698 0.06 0.07 -0.10 0.20 0.10  184.1  26  10
 9015810 3637  55  50 0.434 0.05 0.05 0.458 0.06 0.05 4.824 0.06 0.06 -0.10 0.10 0.10  185.6  27  11
 9017693 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10   92.0  12  15
 9019246 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  108.3  15  17
 9019435 3488  98  58 0.390 0.11 0.05 0.407 0.13 0.05 4.866 0.06 0.13  0.00 0.10 0.10  160.9  50  22
 9020510 3767  50  65 0.479 0.05 0.05 0.488 0.05 0.05 4.766 0.06 0.06 -0.20 0.10 0.10  133.5  10  15
 9022001 3648  91  97 0.400 0.10 0.09 0.419 0.11 0.09 4.857 0.10 0.13 -0.30 0.20 0.20  220.9  61  60
 9024907 3422  76  55 0.350 0.10 0.05 0.359 0.12 0.05 4.905 0.06 0.13  0.00 0.10 0.10  150.2  47  19
 9025169 3933  68  73 0.570 0.05 0.05 0.593 0.05 0.05 4.700 0.06 0.06  0.00 0.10 0.10  340.3  22  28
 9026015 3538  58  60 0.360 0.05 0.05 0.374 0.05 0.06 4.898 0.06 0.06 -0.20 0.10 0.10  172.5  25  29
 9026334 3538  58  74 0.360 0.07 0.06 0.374 0.08 0.07 4.898 0.07 0.10 -0.20 0.10 0.10  149.9  31  31
 9028977 3291  50  50 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.06  0.00 0.10 0.10   63.4  10  11
 9030712 3564  50  96 0.401 0.05 0.08 0.419 0.05 0.08 4.854 0.09 0.06 -0.10 0.10 0.10  163.2  15  42
 9031452 3721  54  68 0.436 0.05 0.05 0.449 0.05 0.05 4.811 0.06 0.08 -0.30 0.10 0.10  237.6  33  35
 9041163 3903  87  60 0.523 0.09 0.05 0.541 0.09 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  308.9  68  26
 9041966 3400  57  61 0.338 0.05 0.05 0.340 0.06 0.05 4.911 0.06 0.08  0.00 0.10 0.10  117.6  20  17
 9050287 3764  86 135 0.457 0.09 0.08 0.467 0.08 0.09 4.788 0.07 0.11 -0.30 0.20 0.20  269.2  60  69
 9054537 3651  72  90 0.400 0.07 0.07 0.417 0.07 0.07 4.854 0.07 0.09 -0.30 0.10 0.10  190.1  37  40
 9071037 3594 103 110 0.370 0.10 0.10 0.386 0.12 0.10 4.889 0.11 0.13 -0.30 0.20 0.20  295.8  90  99
 9071421 3953  69  60 0.552 0.06 0.05 0.569 0.06 0.05 4.709 0.06 0.06 -0.10 0.20 0.10  372.5  51  21
 9071446 3900  88  81 0.510 0.06 0.06 0.538 0.07 0.05 4.754 0.07 0.06 -0.20 0.20 0.10  164.2  25  24
 9073724 3900 113  50 0.537 0.08 0.05 0.559 0.08 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  372.8  71  15
 9074629 3893  55  50 0.530 0.05 0.05 0.554 0.05 0.05 4.733 0.06 0.06 -0.10 0.10 0.10  260.8  25  17
 9075708 3939  51  62 0.527 0.05 0.05 0.550 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  241.9  21  27
 9075931 3950 105  70 0.532 0.09 0.05 0.553 0.09 0.05 4.730 0.06 0.09 -0.20 0.30 0.10  187.7  39  23
 9075982 3997  77 116 0.506 0.07 0.10 0.530 0.07 0.08 4.755 0.10 0.07 -0.40 0.30 0.30  149.5  24  37
 9076474 3703  66  50 0.460 0.05 0.05 0.489 0.06 0.05 4.802 0.06 0.06 -0.10 0.10 0.10  183.8  25  12
 9076928 3546  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  175.8  11  10
 9077376 3772  53  54 0.500 0.05 0.05 0.508 0.05 0.05 4.746 0.06 0.07 -0.10 0.10 0.10  123.8  15  10
 9077796 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10   81.6  12  13
 9080444 3994  55 100 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  232.9  14  38
 9080730 3946  62  67 0.533 0.05 0.05 0.550 0.05 0.05 4.726 0.06 0.06 -0.20 0.10 0.10   94.4  10  10
 9080851 3964  92  54 0.590 0.07 0.05 0.593 0.05 0.05 4.669 0.06 0.07  0.00 0.10 0.10  390.6  57  15
 9083354 3925  61  50 0.570 0.05 0.05 0.589 0.05 0.05 4.697 0.06 0.06  0.00 0.10 0.10  340.5  33  14
 9084486 3715  67  92 0.454 0.06 0.06 0.470 0.05 0.06 4.797 0.06 0.07 -0.20 0.10 0.10  231.1  35  40
 9085112 3932  70  81 0.520 0.05 0.05 0.548 0.06 0.05 4.745 0.06 0.06 -0.20 0.20 0.10  258.8  30  35
 9086543 3956  95 107 0.558 0.07 0.06 0.566 0.06 0.06 4.697 0.06 0.08 -0.10 0.20 0.10  398.6  65  61
 9088379 3811  50  52 0.493 0.05 0.05 0.506 0.05 0.05 4.756 0.06 0.06 -0.20 0.10 0.10  284.3  32  27
 9091897 3929  91  65 0.541 0.07 0.05 0.564 0.07 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  209.3  33  16
 9092374 3910  77  57 0.538 0.06 0.05 0.558 0.06 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  261.0  38  16
 9092592 3478  50  50 0.390 0.05 0.05 0.402 0.05 0.05 4.860 0.06 0.06  0.00 0.10 0.10  245.9  23  25
 9093501 3522  73  57 0.410 0.08 0.05 0.430 0.10 0.05 4.847 0.06 0.08  0.00 0.10 0.10   90.3  20  10
 9093763 3323  50  50 0.275 0.05 0.05 0.260 0.05 0.05 4.975 0.06 0.06  0.00 0.10 0.10  104.7  13  14
 9094000 3587  75  67 0.380 0.07 0.07 0.407 0.09 0.06 4.888 0.09 0.08 -0.20 0.10 0.10  247.9  52  51
 9099811 3958  50  50 0.580 0.05 0.05 0.598 0.05 0.05 4.688 0.06 0.06  0.00 0.10 0.10  365.8  17  14
 9107656 3682  53  50 0.434 0.05 0.05 0.458 0.05 0.05 4.824 0.06 0.07 -0.20 0.10 0.10  239.3  35  13
 9107723 3411  50  79 0.298 0.05 0.09 0.292 0.05 0.12 4.954 0.10 0.06 -0.10 0.10 0.10  121.4  14  42
 9111293 3259  50  50 0.190 0.05 0.05 0.169 0.05 0.05 5.107 0.06 0.06 -0.10 0.10 0.10   64.0  10  10
 9111372 3459  50  50 0.273 0.05 0.05 0.279 0.06 0.05 5.013 0.06 0.06 -0.30 0.10 0.10  119.3  18  17
 9112164 3562  50  50 0.375 0.05 0.05 0.388 0.06 0.05 4.879 0.06 0.06 -0.20 0.10 0.10  118.3  18  10
 9117378 3165  50  54 0.158 0.05 0.06 0.135 0.05 0.06 5.168 0.13 0.14  0.20 0.20 0.10   93.9  24  37
 9118518 3447  60 109 0.326 0.05 0.11 0.325 0.06 0.13 4.924 0.11 0.08 -0.10 0.10 0.10  134.7  23  53
 9118677 3695  73 103 0.400 0.06 0.09 0.421 0.07 0.08 4.859 0.11 0.08 -0.40 0.10 0.20  206.2  36  59
 9119391 3903  68  60 0.523 0.06 0.05 0.541 0.07 0.05 4.735 0.06 0.07 -0.20 0.20 0.10  337.2  52  28
 9136993 3639  50  50 0.476 0.05 0.05 0.490 0.05 0.05 4.774 0.06 0.06  0.00 0.10 0.10  345.2  27  18
 9137385 3939  69  74 0.527 0.05 0.05 0.550 0.06 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  189.8  23  22
 9137795 3955  63  67 0.510 0.05 0.06 0.536 0.06 0.05 4.753 0.07 0.06 -0.30 0.20 0.20  328.6  40  52
 9138149 3937  62  51 0.547 0.05 0.05 0.565 0.05 0.05 4.715 0.06 0.06 -0.10 0.10 0.10  272.0  25  16
 9138373 3938  84 157 0.470 0.07 0.12 0.496 0.07 0.11 4.789 0.12 0.08 -0.50 0.30 0.40  512.4  86 172
 9138406 3269  50  50 0.143 0.05 0.06 0.126 0.05 0.06 5.229 0.15 0.08 -0.30 0.10 0.10   72.4  11  34
 9139169 3960 104  50 0.550 0.09 0.05 0.576 0.10 0.05 4.718 0.06 0.08 -0.10 0.30 0.10  396.7  80  14
 9141097 3973  61  62 0.560 0.05 0.05 0.572 0.05 0.05 4.699 0.06 0.06 -0.10 0.10 0.10  169.3  17  16
 9141177 3832  79  84 0.504 0.08 0.05 0.510 0.06 0.05 4.740 0.06 0.10 -0.20 0.20 0.10  312.4  57  38
 9141571 3395  50  50 0.334 0.05 0.05 0.333 0.05 0.05 4.913 0.06 0.06  0.00 0.10 0.10   84.2  10  10
 9142334 3754  71  98 0.473 0.06 0.05 0.483 0.05 0.06 4.773 0.06 0.08 -0.20 0.10 0.10   95.5  15  15
 9142641 3392  50  50 0.255 0.05 0.05 0.250 0.05 0.05 5.023 0.06 0.06 -0.20 0.10 0.10  155.9  11  26
 9142714 3514  57  50 0.360 0.07 0.05 0.382 0.08 0.05 4.908 0.06 0.08 -0.10 0.10 0.10  129.0  25  13
 9142931 3814  61  81 0.490 0.05 0.05 0.510 0.05 0.05 4.766 0.06 0.06 -0.20 0.10 0.10  264.1  33  37
 9143370 3725  50  65 0.437 0.05 0.05 0.453 0.05 0.05 4.813 0.06 0.07 -0.30 0.10 0.10  370.2  46  53
 9146935 3709  77  63 0.452 0.06 0.05 0.466 0.06 0.05 4.796 0.06 0.08 -0.20 0.10 0.10  216.5  36  29
 9150879 3903  58  60 0.523 0.05 0.05 0.541 0.06 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  225.3  31  19
 9151070 3994  68  96 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  601.4  53 100
 9151921 3772  55  93 0.480 0.05 0.05 0.490 0.05 0.06 4.766 0.06 0.07 -0.20 0.10 0.10  157.0  20  24
 9153593 3209  50  50 0.184 0.06 0.05 0.160 0.05 0.05 5.111 0.06 0.15  0.00 0.10 0.10   57.4  17  12
 9156957 3823  84  50 0.519 0.06 0.05 0.525 0.05 0.05 4.729 0.06 0.07 -0.10 0.10 0.10  288.9  42  10
 9157515 3823  92  95 0.519 0.07 0.05 0.525 0.06 0.06 4.729 0.06 0.08 -0.10 0.20 0.10  197.1  33  30
 9159060 3604 111 126 0.327 0.12 0.11 0.341 0.14 0.11 4.941 0.13 0.16 -0.50 0.40 0.20  133.0  51  53
 9160884 3682  51  74 0.440 0.05 0.05 0.453 0.05 0.06 4.807 0.06 0.07 -0.20 0.10 0.10  227.2  30  36
 9161260 3900 150  50 0.537 0.11 0.05 0.559 0.12 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  258.3  67  10
 9161330 3900 110  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  228.6  52  10
 9164055 3383  50  51 0.325 0.05 0.05 0.321 0.05 0.05 4.921 0.06 0.07  0.00 0.10 0.10  104.8  17  13
 9166044 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10  116.4  15  14
 9173561 3514  56  55 0.370 0.05 0.05 0.385 0.07 0.05 4.887 0.06 0.06 -0.10 0.10 0.10   92.0  15  10
 9176383 3678  99 106 0.460 0.09 0.07 0.472 0.09 0.08 4.787 0.07 0.11 -0.10 0.20 0.10  216.4  49  46
 9178867 3442  51  57 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10   62.8  10  10
 9179906 3365  62  62 0.308 0.09 0.05 0.301 0.10 0.06 4.939 0.06 0.13  0.00 0.10 0.10  113.8  35  18
 9182756 3900 142  82 0.537 0.09 0.06 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  302.9  68  42
 9201819 3907  50  57 0.514 0.05 0.05 0.541 0.05 0.05 4.749 0.06 0.06 -0.20 0.10 0.10  440.4  37  50
 9201919 3773  50  99 0.500 0.05 0.06 0.509 0.05 0.07 4.747 0.06 0.06 -0.10 0.10 0.10  135.6  10  23
 9202060 3794  50  64 0.490 0.05 0.05 0.497 0.05 0.05 4.755 0.06 0.06 -0.20 0.10 0.10  290.6  17  32
 9202076 3848  68  50 0.510 0.05 0.05 0.540 0.05 0.05 4.756 0.06 0.06 -0.10 0.10 0.10  276.6  28  21
 9202151 3872 101  50 0.563 0.08 0.05 0.569 0.06 0.05 4.693 0.06 0.08  0.00 0.10 0.10  325.5  55  10
 9202152 3209  50  50 0.184 0.05 0.05 0.160 0.05 0.05 5.111 0.06 0.12  0.00 0.10 0.10   86.8  22  13
 9202551 3365 130  70 0.390 0.18 0.05 0.394 0.21 0.05 4.852 0.06 0.22  0.30 0.30 0.10  203.7 103  31
 9203794 3252  50  50 0.218 0.05 0.05 0.195 0.05 0.05 5.054 0.06 0.06  0.00 0.10 0.10   28.5  10  10
 9204748 3912  50  68 0.549 0.05 0.05 0.552 0.05 0.05 4.702 0.06 0.06 -0.10 0.10 0.10  141.3  10  16
 9204867 3411  50  50 0.298 0.05 0.05 0.292 0.05 0.05 4.954 0.06 0.06 -0.10 0.10 0.10  155.1  20  18
 9205855 3382  50  50 0.324 0.05 0.05 0.320 0.05 0.05 4.922 0.06 0.07  0.00 0.10 0.10  107.5  16  10
 9206253 3655  50  50 0.438 0.05 0.05 0.467 0.05 0.05 4.824 0.06 0.06 -0.10 0.10 0.10  299.4  33  19
 9207124 3442  50  50 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  176.7  16  10
 9210374 3267  50  50 0.230 0.05 0.05 0.209 0.05 0.05 5.035 0.06 0.06  0.00 0.10 0.10   63.7  10  10
 9214183 3318  50  50 0.227 0.05 0.05 0.214 0.05 0.05 5.058 0.06 0.06 -0.10 0.10 0.10   97.4  18  11
 9216075 3994  58  96 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  240.0  14  39
 9216811 3758  76 107 0.474 0.07 0.06 0.486 0.06 0.06 4.774 0.06 0.08 -0.20 0.20 0.10  141.6  23  25
 9220811 3953 134  54 0.536 0.11 0.05 0.555 0.11 0.05 4.725 0.06 0.11 -0.20 0.30 0.10  244.7  61  16
 9221091 3434  72  72 0.360 0.08 0.05 0.368 0.10 0.05 4.892 0.06 0.08  0.00 0.10 0.10   89.2  21  12
 9222296 3227  50  50 0.200 0.05 0.05 0.176 0.05 0.05 5.082 0.06 0.06  0.00 0.10 0.10   48.5  10  10
 9224514 3729  53  74 0.440 0.05 0.05 0.452 0.05 0.05 4.807 0.06 0.07 -0.30 0.10 0.10  187.6  25  29
 9227410 3688  99 101 0.420 0.10 0.09 0.442 0.11 0.08 4.837 0.10 0.12 -0.30 0.20 0.20  264.5  70  68
 9229509 3444  50  50 0.247 0.05 0.05 0.242 0.05 0.06 5.036 0.07 0.06 -0.40 0.10 0.10  163.5  24  33
 9229798 3403  50  50 0.341 0.05 0.05 0.343 0.05 0.05 4.910 0.06 0.06  0.00 0.10 0.10   91.6  10  10
 9230046 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  410.7  15  10
 9245465 3433 131 253 0.104 0.05 0.14 0.099 0.05 0.15 5.400 0.37 0.06 -2.00 0.50 1.30    9.1  10  14
 9264637 3855  63 110 0.450 0.05 0.10 0.466 0.05 0.11 4.800 0.10 0.07 -0.50 0.20 0.40  414.3  54 125
 9265122 3517  50  50 0.370 0.05 0.05 0.384 0.05 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  141.9  13  10
 9265282 3197  50  50 0.143 0.05 0.05 0.123 0.05 0.05 5.216 0.08 0.10  0.00 0.10 0.10   60.8  12  13
 9265422 3581  50  50 0.302 0.05 0.05 0.322 0.05 0.05 4.985 0.06 0.06 -0.50 0.10 0.10  240.2  27  26
 9265808 3862  67  50 0.520 0.05 0.05 0.545 0.05 0.05 4.743 0.06 0.06 -0.10 0.10 0.10  332.7  34  18
 9265875 3980  70  64 0.549 0.07 0.05 0.554 0.06 0.05 4.703 0.06 0.08 -0.20 0.20 0.10  101.1  15  10
 9266397 3387  50  50 0.280 0.05 0.05 0.270 0.05 0.05 4.975 0.06 0.06 -0.10 0.10 0.10  131.3  18  15
 9266689 3815  65  62 0.498 0.06 0.05 0.505 0.05 0.05 4.747 0.06 0.08 -0.20 0.10 0.10  212.0  29  20
 9267275 3900  55  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  430.0  45  23
 9267818 3578  50  53 0.375 0.05 0.05 0.401 0.06 0.05 4.893 0.06 0.06 -0.20 0.10 0.10  124.3  14  20
 9267857 3896 106  62 0.570 0.07 0.05 0.576 0.06 0.05 4.687 0.06 0.08  0.00 0.10 0.10  279.0  46  15
 9268481 3198  50  50 0.162 0.05 0.05 0.140 0.05 0.05 5.164 0.07 0.15  0.00 0.10 0.10   47.2  13  10
 9269155 3903  56  63 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  221.8  24  21
 9269157 3481  50  50 0.340 0.06 0.05 0.357 0.07 0.05 4.928 0.06 0.08 -0.10 0.10 0.10  156.1  30  16
 9270182 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.06  0.00 0.10 0.10   64.4  10  10
 9270223 3772  50  50 0.530 0.05 0.05 0.538 0.05 0.05 4.721 0.06 0.06  0.00 0.10 0.10  270.6  11  10
 9274466 3741  63 109 0.488 0.05 0.07 0.498 0.05 0.07 4.758 0.06 0.07 -0.10 0.10 0.10  260.5  32  50
 9278258 3929  54  50 0.541 0.05 0.05 0.564 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  174.8  13  10
 9279516 3826  83  89 0.520 0.07 0.05 0.526 0.06 0.06 4.728 0.06 0.08 -0.10 0.20 0.10  201.3  32  28
 9279980 3953  57  50 0.552 0.05 0.05 0.569 0.05 0.05 4.709 0.06 0.06 -0.10 0.10 0.10  258.8  25  13
 9282203 3967  50  77 0.547 0.05 0.05 0.549 0.05 0.05 4.701 0.06 0.06 -0.20 0.10 0.10  235.5  21  22
 9283820 3900 101  50 0.537 0.06 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  228.4  34  22
 9284403 3379  58  64 0.321 0.07 0.05 0.316 0.08 0.06 4.925 0.06 0.09  0.00 0.10 0.10  138.1  32  20
 9289250 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.06  0.00 0.10 0.10  133.5  16  11
 9289916 3622  50  50 0.430 0.05 0.05 0.451 0.05 0.05 4.826 0.06 0.06 -0.10 0.10 0.10  135.9  12  10
 9290256 3587  50  50 0.410 0.05 0.05 0.429 0.05 0.05 4.845 0.06 0.06 -0.10 0.10 0.10  147.1  13  10
 9291325 3748  81  58 0.490 0.08 0.05 0.501 0.07 0.05 4.757 0.06 0.09 -0.10 0.20 0.10  153.7  29  10
 9301392 3962  80  50 0.547 0.08 0.05 0.547 0.07 0.05 4.700 0.06 0.09 -0.20 0.30 0.10  218.1  37  13
 9305907 3942  50  50 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  294.7  18  10
 9306035 3871  81  72 0.518 0.07 0.05 0.522 0.06 0.05 4.727 0.06 0.09 -0.20 0.20 0.10  142.3  24  15
 9326073 3197  50  50 0.116 0.05 0.06 0.099 0.05 0.05 5.309 0.18 0.06  0.00 0.10 0.10   48.1  10  25
 9326184 3932  88  84 0.520 0.06 0.05 0.548 0.07 0.05 4.745 0.06 0.06 -0.20 0.20 0.10  273.3  41  39
 9326466 3777  50  71 0.451 0.05 0.06 0.478 0.05 0.05 4.810 0.07 0.06 -0.30 0.10 0.10  223.3  24  36
 9326586 3947  69  70 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.06 0.06 -0.10 0.10 0.10  248.0  21  34
 9326593 3963  76  81 0.550 0.05 0.06 0.574 0.06 0.05 4.717 0.06 0.06 -0.10 0.20 0.10  366.8  43  55
 9327921 3944  55  50 0.548 0.05 0.05 0.568 0.05 0.05 4.715 0.06 0.06 -0.10 0.10 0.10  227.4  21  13
 9328136 3900 189  50 0.537 0.16 0.05 0.559 0.15 0.05 4.726 0.06 0.16 -0.10 0.40 0.10  252.8  90  10
 9328653 3256  50  60 0.221 0.05 0.05 0.200 0.05 0.06 5.048 0.07 0.08  0.00 0.10 0.10  107.4  22  27
 9329032 3339  68  72 0.288 0.06 0.06 0.275 0.06 0.08 4.960 0.06 0.09  0.00 0.10 0.10  162.2  37  38
 9329586 3696  54  50 0.439 0.05 0.05 0.465 0.06 0.05 4.820 0.06 0.06 -0.20 0.10 0.10  230.4  31  13
 9330426 3423  50  50 0.274 0.05 0.07 0.276 0.05 0.07 5.005 0.09 0.06 -0.20 0.10 0.10  124.7  10  34
 9330545 3548 126 151 0.390 0.10 0.11 0.411 0.13 0.11 4.870 0.12 0.12 -0.10 0.10 0.10  115.3  34  44
 9333505 3342  50  57 0.290 0.05 0.05 0.278 0.05 0.06 4.958 0.06 0.07  0.00 0.10 0.10   28.3  10  10
 9334410 3585  50  93 0.389 0.05 0.07 0.407 0.05 0.07 4.867 0.08 0.06 -0.20 0.10 0.10  207.4  24  47
 9335072 3651  73  52 0.446 0.07 0.05 0.462 0.06 0.05 4.805 0.06 0.09 -0.10 0.10 0.10  163.0  30  12
 9335114 3980 101 107 0.550 0.05 0.07 0.577 0.06 0.06 4.719 0.07 0.06 -0.10 0.20 0.20  556.7  72  99
 9335198 3682  50  77 0.438 0.05 0.06 0.455 0.05 0.05 4.813 0.06 0.06 -0.20 0.10 0.10  209.8  21  34
 9339468 3737  50  54 0.466 0.05 0.05 0.476 0.05 0.05 4.779 0.06 0.06 -0.20 0.10 0.10  246.1  16  27
 9340260 3304  52  62 0.260 0.05 0.05 0.242 0.05 0.06 4.993 0.06 0.07  0.00 0.10 0.10  146.4  27  33
 9340663 3725  88  91 0.460 0.09 0.05 0.473 0.09 0.06 4.787 0.06 0.11 -0.20 0.20 0.10  274.2  63  43
 9346063 3279  59  66 0.240 0.05 0.05 0.220 0.05 0.06 5.020 0.06 0.09  0.00 0.10 0.10   78.4  18  20
 9347204 3539  67  54 0.380 0.07 0.05 0.398 0.08 0.05 4.878 0.06 0.09 -0.10 0.10 0.10  132.9  26  14
 9347525 3994  72 106 0.554 0.05 0.07 0.583 0.05 0.06 4.717 0.07 0.06 -0.10 0.10 0.20  206.7  18  36
 9347854 3990  85  63 0.571 0.07 0.05 0.571 0.06 0.05 4.681 0.06 0.08 -0.10 0.20 0.10  193.1  31  10
 9349106 3953 287 157 0.536 0.35 0.05 0.555 0.37 0.05 4.725 0.06 0.42 -0.20 1.40 0.10  812.2 554 120
 9357375 3934  80  52 0.544 0.07 0.05 0.565 0.07 0.05 4.719 0.06 0.06 -0.10 0.20 0.10  284.1  42  19
 9365185 3751  50  58 0.407 0.05 0.05 0.421 0.05 0.05 4.844 0.06 0.06 -0.50 0.10 0.10  125.1  10  18
 9388479 3518  50  51 0.370 0.05 0.05 0.383 0.06 0.05 4.885 0.06 0.06 -0.10 0.10 0.10  114.9  18  13
 9388780 3704  58  56 0.440 0.05 0.05 0.468 0.06 0.05 4.822 0.07 0.06 -0.20 0.10 0.10  236.4  32  35
 9389594 3577  50  67 0.360 0.05 0.06 0.374 0.05 0.07 4.899 0.07 0.06 -0.30 0.10 0.10  162.7  15  33
 9389847 3966  87  78 0.538 0.09 0.05 0.556 0.08 0.05 4.721 0.06 0.09 -0.20 0.30 0.10  490.1  93  55
 9390653 3514  50  50 0.370 0.05 0.05 0.385 0.05 0.05 4.887 0.06 0.06 -0.10 0.10 0.10   87.5  10  10
 9391230 3230  50  50 0.122 0.05 0.07 0.107 0.05 0.06 5.294 0.19 0.06 -0.10 0.10 0.10   67.3  10  35
 9392729 3900  50 120 0.537 0.05 0.07 0.559 0.05 0.06 4.726 0.07 0.06 -0.10 0.10 0.10  528.1  31  89
 9395205 3828  99  94 0.520 0.09 0.05 0.527 0.07 0.07 4.728 0.06 0.11 -0.10 0.20 0.10  173.2  36  25
 9395840 3307  50  50 0.221 0.05 0.05 0.206 0.05 0.05 5.065 0.06 0.06 -0.10 0.10 0.10   72.0  10  10
 9396164 3650  50  50 0.446 0.05 0.05 0.459 0.05 0.05 4.802 0.06 0.06 -0.10 0.10 0.10  147.1  18  10
 9397642 3957  86  64 0.535 0.07 0.05 0.554 0.08 0.05 4.725 0.06 0.07 -0.20 0.30 0.10  303.0  51  34
 9397683 3950 113  66 0.532 0.10 0.05 0.553 0.10 0.05 4.730 0.06 0.10 -0.20 0.40 0.10  347.8  78  38
 9398220 3351  50  50 0.297 0.05 0.05 0.287 0.05 0.05 4.951 0.06 0.06  0.00 0.10 0.10  145.8  15  14
 9398233 3623  60  84 0.380 0.05 0.07 0.398 0.06 0.07 4.878 0.08 0.07 -0.30 0.10 0.10  246.0  36  56
 9401110 3677  57  50 0.454 0.06 0.05 0.477 0.05 0.05 4.802 0.06 0.07 -0.10 0.10 0.10  155.5  23  10
 9401571 3996  57  50 0.572 0.05 0.05 0.574 0.05 0.05 4.682 0.06 0.06 -0.10 0.10 0.10  200.3  19  10
 9401964 3241  50  52 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.06 0.06  0.00 0.10 0.10   79.6  12  17
 9402036 3972  65  53 0.565 0.05 0.05 0.568 0.05 0.05 4.689 0.06 0.06 -0.10 0.10 0.10  218.5  24  10
 9402390 3992 130 118 0.543 0.12 0.05 0.563 0.11 0.05 4.720 0.06 0.12 -0.20 0.40 0.10  487.9 129  61
 9405445 3804  60  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.07 -0.10 0.10 0.10  143.1  17  10
 9406887 3959 127  73 0.572 0.08 0.05 0.602 0.09 0.05 4.703 0.06 0.07  0.00 0.20 0.10  249.4  47  20
 9406987 3767  83 101 0.479 0.08 0.05 0.488 0.07 0.06 4.766 0.06 0.09 -0.20 0.20 0.10  240.2  47  38
 9407162 3435  50  70 0.290 0.05 0.07 0.283 0.05 0.09 4.966 0.08 0.08 -0.20 0.10 0.10  110.5  19  32
 9407581 3570  60  72 0.380 0.07 0.06 0.397 0.08 0.06 4.878 0.07 0.09 -0.20 0.10 0.10  149.8  29  29
 9409380 3839  88  94 0.491 0.06 0.06 0.519 0.06 0.05 4.771 0.07 0.06 -0.20 0.20 0.10  573.2  86  93
 9409524 3478  78 158 0.108 0.05 0.14 0.103 0.05 0.15 5.386 0.36 0.06 -2.10 0.40 1.30  107.6  10 154
 9410126 3559  50  75 0.325 0.06 0.07 0.333 0.06 0.08 4.937 0.08 0.08 -0.40 0.10 0.10  256.4  48  61
 9410731 3604  73  62 0.420 0.07 0.05 0.440 0.07 0.05 4.835 0.06 0.09 -0.10 0.10 0.10  357.7  68  39
 9410761 3823  82  78 0.519 0.06 0.05 0.525 0.05 0.06 4.729 0.06 0.07 -0.10 0.10 0.10  610.6  89  86
 9410787 3996  70  50 0.572 0.06 0.05 0.574 0.05 0.05 4.682 0.06 0.07 -0.10 0.20 0.10  206.8  27  10
 9410799 3700  91 191 0.132 0.05 0.34 0.126 0.05 0.37 5.296 0.53 0.06 -2.30 0.20 1.90  150.9  22 428
 9410888 3832  50  50 0.550 0.05 0.05 0.557 0.05 0.05 4.704 0.06 0.06  0.00 0.10 0.10  288.2  19  10
 9411171 3960  60  85 0.550 0.05 0.05 0.576 0.06 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  624.8  67  42
 9411227 3322  50  50 0.180 0.07 0.05 0.162 0.06 0.05 5.137 0.08 0.22 -0.40 0.20 0.10  122.8  49  33
 9412445 3996  50  59 0.555 0.05 0.05 0.557 0.05 0.05 4.695 0.06 0.06 -0.20 0.10 0.10  206.1  15  17
 9412931 3919  89 134 0.550 0.06 0.06 0.554 0.05 0.07 4.701 0.06 0.07 -0.10 0.20 0.20  360.0  50  62
 9414077 3900 128  50 0.537 0.11 0.05 0.559 0.11 0.05 4.726 0.06 0.11 -0.10 0.30 0.10  329.1  82  10
 9414088 3914  78  50 0.516 0.06 0.05 0.543 0.07 0.05 4.748 0.06 0.06 -0.20 0.20 0.10  301.2  43  31
 9418133 3481  57  50 0.287 0.05 0.05 0.297 0.07 0.05 4.995 0.06 0.06 -0.30 0.10 0.10  120.6  23  17
 9419020 3607  85  97 0.400 0.09 0.07 0.418 0.11 0.07 4.855 0.08 0.11 -0.20 0.20 0.10  187.2  47  42
 9419288 3692  50  50 0.445 0.05 0.05 0.458 0.05 0.05 4.804 0.06 0.06 -0.20 0.10 0.10  225.7  14  10
 9419545 3865  75  50 0.533 0.06 0.05 0.538 0.06 0.05 4.715 0.06 0.07 -0.10 0.20 0.10  240.7  34  10
 9425635 3797  90  59 0.510 0.09 0.05 0.517 0.07 0.05 4.737 0.06 0.10 -0.10 0.20 0.10  190.7  38  11
 9426508 3299  58  62 0.256 0.05 0.05 0.238 0.05 0.06 4.998 0.06 0.08  0.00 0.10 0.10   74.1  15  16
 9427402 3957  65  73 0.542 0.05 0.05 0.549 0.05 0.05 4.710 0.06 0.06 -0.20 0.10 0.10  268.8  28  28
 9428095 3431  50  55 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.06  0.00 0.10 0.10  145.2  15  15
 9429343 3950 174  94 0.580 0.13 0.05 0.594 0.12 0.05 4.685 0.06 0.13  0.00 0.30 0.10  369.8 104  28
 9446564 3546  65 131 0.390 0.05 0.10 0.407 0.05 0.10 4.866 0.11 0.06 -0.10 0.10 0.10  179.5  22  60
 9446620 3272  53  56 0.230 0.09 0.05 0.215 0.09 0.05 5.048 0.08 0.17  0.00 0.10 0.10  135.5  52  34
 9446789 3804  50  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  309.1  18  12
 9446945 3505  87  65 0.400 0.10 0.05 0.419 0.12 0.05 4.856 0.06 0.13  0.00 0.10 0.10  170.6  47  23
 9447298 3928  50  83 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  394.0  18  53
 9450368 3723  78  50 0.480 0.08 0.05 0.491 0.07 0.05 4.767 0.06 0.09 -0.10 0.20 0.10  245.2  46  15
 9450768 3536  57  50 0.350 0.06 0.05 0.371 0.08 0.05 4.920 0.06 0.08 -0.20 0.10 0.10  219.5  43  22
 9450804 3754 101  69 0.473 0.10 0.05 0.483 0.09 0.05 4.773 0.06 0.13 -0.20 0.20 0.10  215.1  54  28
 9451669 3960  50  50 0.544 0.05 0.05 0.574 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  336.3  20  22
 9452148 3951  50  50 0.550 0.05 0.05 0.569 0.05 0.05 4.713 0.06 0.06 -0.10 0.10 0.10  542.6  37  27
 9452233 3434  51  50 0.360 0.05 0.05 0.369 0.05 0.05 4.892 0.06 0.07  0.00 0.10 0.10  151.5  21  16
 9455181 3921  51  54 0.550 0.05 0.05 0.555 0.05 0.05 4.702 0.06 0.06 -0.10 0.10 0.10  231.7  24  10
 9455236 3846  57  96 0.490 0.05 0.07 0.495 0.05 0.07 4.753 0.06 0.07 -0.30 0.10 0.20  224.4  27  41
 9455756 3946  86  76 0.509 0.07 0.07 0.534 0.08 0.05 4.753 0.08 0.07 -0.30 0.30 0.20  108.8  17  19
 9457739 3549  61  52 0.390 0.05 0.05 0.410 0.05 0.05 4.869 0.06 0.06 -0.10 0.10 0.10  231.4  28  24
 9459441 3646  55  50 0.390 0.05 0.05 0.412 0.06 0.05 4.871 0.06 0.06 -0.30 0.10 0.10  306.4  45  20
 9462919 3453  80  91 0.270 0.07 0.09 0.274 0.09 0.10 5.014 0.12 0.09 -0.30 0.20 0.10  107.5  31  41
 9463060 3657  63  75 0.424 0.06 0.06 0.446 0.06 0.05 4.833 0.07 0.07 -0.20 0.10 0.10  181.3  30  31
 9463387 3823  99  90 0.519 0.08 0.05 0.525 0.07 0.06 4.729 0.06 0.10 -0.10 0.20 0.10  309.2  58  45
 9467899 3659  63  82 0.360 0.07 0.09 0.375 0.07 0.09 4.900 0.10 0.10 -0.50 0.10 0.20  158.0  31  44
 9467900 3900  90  76 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  281.6  49  19
 9468853 3926  50  50 0.579 0.05 0.05 0.584 0.05 0.05 4.679 0.06 0.06  0.00 0.10 0.10  243.5  10  10
 9468935 3886  62  50 0.526 0.05 0.05 0.553 0.05 0.05 4.739 0.06 0.06 -0.10 0.10 0.10  167.4  15  10
 9469856 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  679.5  18  37
 9470187 3850  97  98 0.459 0.09 0.08 0.485 0.09 0.07 4.801 0.09 0.10 -0.40 0.30 0.20  617.4 137 139
 9470852 3953  91  55 0.536 0.07 0.05 0.555 0.07 0.05 4.725 0.06 0.07 -0.20 0.20 0.10  767.8 127  59
 9471262 3573  85  70 0.400 0.08 0.05 0.421 0.09 0.05 4.858 0.06 0.10 -0.10 0.10 0.10  180.7  40  24
 9471280 3432  50  56 0.240 0.05 0.06 0.236 0.05 0.07 5.050 0.09 0.06 -0.40 0.10 0.10  165.2  26  47
 9471308 3880 163 204 0.450 0.23 0.15 0.477 0.25 0.15 4.810 0.15 0.28 -0.50 1.10 0.50  670.3 342 306
 9472204 3646  52  79 0.420 0.05 0.06 0.441 0.05 0.06 4.836 0.07 0.06 -0.20 0.10 0.10  444.6  59  81
 9472436 3612  72  87 0.380 0.08 0.07 0.397 0.08 0.08 4.877 0.07 0.11 -0.30 0.10 0.20  322.1  73  73
 9472906 3659  77  50 0.451 0.06 0.05 0.474 0.07 0.05 4.806 0.06 0.07 -0.10 0.10 0.10  168.8  29  10
 9473985 3595 113  77 0.453 0.10 0.05 0.472 0.12 0.05 4.799 0.06 0.12  0.00 0.10 0.10  231.2  62  26
 9475513 3859  98 139 0.475 0.10 0.09 0.481 0.08 0.10 4.767 0.08 0.13 -0.40 0.30 0.30  253.1  57  68
 9475515 3430  50  50 0.303 0.05 0.05 0.312 0.05 0.05 4.968 0.06 0.06 -0.10 0.10 0.10  200.6  19  30
 9479539 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   97.4  12  14
 9481758 3737  89 104 0.466 0.09 0.06 0.476 0.08 0.06 4.779 0.06 0.11 -0.20 0.20 0.10  158.9  34  28
 9488191 3770  60  50 0.479 0.06 0.05 0.489 0.05 0.05 4.767 0.06 0.07 -0.20 0.10 0.10  241.4  33  10
 9508400 3556  50  50 0.340 0.05 0.05 0.359 0.05 0.05 4.930 0.06 0.06 -0.30 0.10 0.10  201.3  10  13
 9508744 3637  50  50 0.410 0.05 0.05 0.433 0.05 0.05 4.849 0.06 0.06 -0.20 0.10 0.10  188.0  20  14
 9508832 3359  50  67 0.260 0.05 0.09 0.245 0.05 0.12 4.998 0.10 0.06 -0.10 0.10 0.10  163.2  19  63
 9508904 3230  50  50 0.122 0.05 0.05 0.107 0.05 0.05 5.294 0.15 0.06 -0.10 0.10 0.10   69.4  10  28
 9508974 3569  69  52 0.370 0.07 0.05 0.395 0.08 0.05 4.898 0.06 0.09 -0.20 0.10 0.10  207.1  44  21
 9509546 3976  70  77 0.539 0.06 0.05 0.559 0.06 0.05 4.723 0.06 0.06 -0.20 0.20 0.10  184.4  24  22
 9509579 3945  65  80 0.530 0.05 0.05 0.551 0.05 0.05 4.731 0.06 0.06 -0.20 0.10 0.10  326.1  32  43
 9512162 3907  84  79 0.515 0.07 0.05 0.541 0.07 0.05 4.747 0.06 0.06 -0.20 0.20 0.10  226.6  36  32
 9512360 3787 104  90 0.506 0.10 0.06 0.514 0.08 0.07 4.741 0.06 0.11 -0.10 0.20 0.10  298.1  68  47
 9513939 3517  50  50 0.340 0.05 0.05 0.357 0.05 0.05 4.928 0.06 0.06 -0.20 0.10 0.10  245.0  17  41
 9514298 3873  68  89 0.500 0.08 0.06 0.504 0.06 0.07 4.743 0.06 0.10 -0.30 0.20 0.20  303.2  54  50
 9514424 3431  50  50 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.06  0.00 0.10 0.10  241.4  19  21
 9515011 3979  67  50 0.562 0.05 0.05 0.573 0.05 0.05 4.698 0.06 0.06 -0.10 0.10 0.10  284.2  30  14
 9519001 3947  77  84 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  567.6  55  92
 9519275 3578  50  50 0.400 0.05 0.05 0.421 0.05 0.05 4.859 0.06 0.06 -0.10 0.10 0.10  155.0  17  15
 9519915 3756  67  50 0.480 0.05 0.05 0.509 0.05 0.05 4.783 0.06 0.06 -0.10 0.10 0.10  401.8  49  27
 9520539 3774  70  55 0.500 0.06 0.05 0.511 0.05 0.05 4.749 0.06 0.08 -0.10 0.10 0.10  223.0  32  13
 9520546 3805  64  84 0.482 0.05 0.06 0.508 0.05 0.05 4.777 0.07 0.06 -0.20 0.10 0.10  269.7  31  43
 9520806 3453  50  50 0.290 0.05 0.05 0.301 0.05 0.05 4.993 0.06 0.06 -0.20 0.10 0.10  155.5  20  15
 9521795 3794  92  92 0.490 0.09 0.05 0.497 0.08 0.06 4.755 0.06 0.11 -0.20 0.20 0.10  273.2  59  39
 9528391 3743  53  79 0.376 0.05 0.08 0.402 0.05 0.07 4.893 0.10 0.06 -0.60 0.10 0.20  342.0  47  87
 9529435 3688  68 108 0.370 0.06 0.11 0.394 0.07 0.10 4.897 0.13 0.08 -0.50 0.10 0.30  170.1  31  60
 9530511 3241  50  50 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.06 0.08  0.00 0.10 0.10   66.4  14  12
 9530886 3809 130  68 0.540 0.11 0.05 0.552 0.10 0.05 4.715 0.06 0.11  0.00 0.20 0.10  281.3  68  19
 9531003 3980  78  89 0.550 0.05 0.07 0.577 0.05 0.05 4.719 0.07 0.06 -0.10 0.10 0.10  670.4  62 107
 9531117 3797  65  93 0.470 0.06 0.07 0.479 0.05 0.07 4.775 0.07 0.08 -0.30 0.10 0.20  262.1  39  52
 9531271 3291  50 112 0.250 0.05 0.17 0.231 0.05 0.19 5.006 0.18 0.06  0.00 0.10 0.30  153.0  25 117
 9531389 3565  54  63 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06  0.00 0.10 0.10  332.7  35  31
 9532112 3925  83  55 0.570 0.06 0.05 0.589 0.06 0.05 4.697 0.06 0.06  0.00 0.10 0.10  541.0  74  31
 9532400 3993  96  64 0.557 0.06 0.05 0.582 0.07 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  620.2  94  32
 9532480 3486  57  74 0.250 0.05 0.08 0.250 0.06 0.09 5.041 0.11 0.06 -0.50 0.10 0.20  203.3  36  71
 9532642 3607  63  91 0.251 0.06 0.11 0.256 0.07 0.12 5.048 0.15 0.08 -0.80 0.30 0.30  242.1  58 118
 9532760 3591  61  50 0.360 0.06 0.05 0.384 0.08 0.05 4.910 0.06 0.08 -0.30 0.10 0.10  130.1  26  13
 9532842 3938  50  70 0.470 0.05 0.07 0.496 0.05 0.05 4.789 0.08 0.06 -0.50 0.10 0.20  642.8  52 119
 9533142 3687  79  51 0.430 0.08 0.05 0.460 0.09 0.05 4.834 0.06 0.09 -0.20 0.20 0.10  196.5  42  20
 9533171 3330  50  50 0.170 0.05 0.05 0.152 0.05 0.05 5.160 0.08 0.13 -0.50 0.10 0.10  128.2  32  32
 9533369 3971  77 112 0.590 0.05 0.05 0.596 0.05 0.06 4.672 0.06 0.06  0.00 0.10 0.20  578.4  54  44
 9533533 3848  50  80 0.470 0.05 0.06 0.478 0.05 0.07 4.774 0.06 0.06 -0.40 0.10 0.20  806.2  40 138
 9533653 3976 456 660 0.466 0.36 0.32 0.492 0.39 0.33 4.793 0.26 0.61 -0.60 1.90 1.10  726.4 588 855
 9533694 3987  88  82 0.529 0.09 0.06 0.543 0.08 0.05 4.726 0.06 0.09 -0.30 0.30 0.20  553.5 110  87
 9533770 3477  50  53 0.390 0.05 0.05 0.400 0.05 0.05 4.859 0.06 0.06  0.00 0.10 0.10  287.9  28  29
 9534999 3668  50  68 0.431 0.05 0.05 0.449 0.05 0.05 4.821 0.06 0.06 -0.20 0.10 0.10  206.2  13  31
 9539482 3980 106  97 0.550 0.05 0.07 0.577 0.06 0.06 4.719 0.07 0.06 -0.10 0.20 0.20  501.8  64  85
 9543852 3838  50  50 0.447 0.05 0.05 0.456 0.05 0.05 4.797 0.06 0.06 -0.50 0.10 0.10  278.1  19  25
 9569124 3757  67  50 0.494 0.06 0.05 0.504 0.05 0.05 4.753 0.06 0.08 -0.10 0.10 0.10  315.4  46  11
 9569210 3797  54  50 0.510 0.05 0.05 0.517 0.05 0.05 4.737 0.06 0.07 -0.10 0.10 0.10  252.9  31  12
 9570058 3339  52  60 0.288 0.05 0.05 0.275 0.05 0.06 4.960 0.06 0.07  0.00 0.10 0.10  141.5  25  28
 9573366 3764  64  71 0.457 0.06 0.05 0.467 0.05 0.05 4.788 0.06 0.08 -0.30 0.10 0.10  229.2  34  31
 9573367 3517  71  62 0.410 0.05 0.05 0.427 0.05 0.05 4.843 0.06 0.06  0.00 0.10 0.10  231.7  33  27
 9573685 3900  87  50 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  222.7  37  10
 9574706 3940  92  67 0.542 0.06 0.05 0.568 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  331.8  49  33
 9575305 3850  56  71 0.490 0.05 0.05 0.498 0.05 0.05 4.754 0.06 0.07 -0.30 0.10 0.10  305.0  37  35
 9575662 3869  77  68 0.500 0.06 0.05 0.528 0.07 0.05 4.763 0.06 0.06 -0.20 0.20 0.10  491.5  74  64
 9575728 3901  50  95 0.542 0.05 0.05 0.551 0.05 0.06 4.711 0.06 0.06 -0.10 0.10 0.10  148.8  13  21
 9575777 3709  84  83 0.440 0.06 0.07 0.470 0.08 0.05 4.823 0.08 0.07 -0.20 0.20 0.10  250.0  42  47
 9576005 3957 136  89 0.535 0.13 0.05 0.554 0.12 0.05 4.725 0.06 0.14 -0.20 0.50 0.10  539.8 152  73
 9578043 3900 241  50 0.537 0.18 0.05 0.559 0.19 0.05 4.726 0.06 0.19 -0.10 0.40 0.10  512.7 206  10
 9578520 3484  57  55 0.350 0.06 0.05 0.360 0.08 0.05 4.906 0.06 0.09 -0.10 0.10 0.10   55.6  10  10
 9579384 3201  50  50 0.173 0.06 0.05 0.150 0.05 0.05 5.137 0.07 0.17  0.00 0.10 0.10   75.0  25  17
 9579672 3584  50  50 0.450 0.05 0.05 0.464 0.05 0.05 4.798 0.06 0.06  0.00 0.10 0.10  102.9  10  10
 9580721 3710  57  70 0.430 0.05 0.05 0.446 0.05 0.05 4.821 0.06 0.07 -0.30 0.10 0.10  120.7  16  18
 9580782 3891  81  55 0.550 0.05 0.05 0.583 0.06 0.05 4.724 0.06 0.06  0.00 0.10 0.10  404.3  50  31
 9580891 3358  50  51 0.303 0.05 0.05 0.294 0.05 0.06 4.944 0.06 0.07  0.00 0.10 0.10  195.9  29  32
 9581424 3856  50  79 0.460 0.05 0.07 0.487 0.05 0.06 4.801 0.09 0.06 -0.40 0.10 0.20  312.6  11  62
 9581740 3723  71  82 0.406 0.07 0.07 0.434 0.08 0.07 4.859 0.09 0.08 -0.40 0.20 0.20  412.7  76  87
 9581885 3587  50  50 0.410 0.05 0.05 0.429 0.05 0.05 4.845 0.06 0.06 -0.10 0.10 0.10  153.6  17  10
 9582382 3749  67  78 0.450 0.08 0.05 0.461 0.07 0.05 4.796 0.06 0.11 -0.30 0.20 0.10  316.6  63  47
 9582827 3274  50  50 0.200 0.05 0.05 0.181 0.05 0.05 5.093 0.06 0.06 -0.10 0.10 0.10   66.1  10  10
 9583357 3939  96  54 0.527 0.09 0.05 0.550 0.09 0.05 4.735 0.06 0.09 -0.20 0.30 0.10  197.0  39  21
 9583871 3953 130  55 0.536 0.11 0.05 0.555 0.10 0.05 4.725 0.06 0.11 -0.20 0.30 0.10  284.4  71  23
 9588514 3587  67  51 0.410 0.06 0.05 0.429 0.07 0.05 4.845 0.06 0.08 -0.10 0.10 0.10  188.4  32  19
 9588880 3900 195  50 0.537 0.16 0.05 0.559 0.16 0.05 4.726 0.06 0.16 -0.10 0.40 0.10  186.2  66  10
 9589235 3468  58  55 0.340 0.07 0.05 0.346 0.08 0.05 4.915 0.06 0.10 -0.10 0.10 0.10  146.2  33  18
 9590249 3855  82  50 0.530 0.06 0.05 0.535 0.05 0.05 4.718 0.06 0.07 -0.10 0.10 0.10  292.7  41  11
 9593457 3411  50  50 0.298 0.05 0.05 0.292 0.05 0.05 4.954 0.06 0.07 -0.10 0.10 0.10  127.0  18  18
 9593558 3746  53  58 0.424 0.05 0.05 0.442 0.05 0.05 4.828 0.06 0.07 -0.40 0.10 0.10  348.4  51  49
 9593572 3966  50  59 0.570 0.05 0.05 0.604 0.05 0.05 4.708 0.06 0.06  0.00 0.10 0.10  319.9  11  24
 9594337 3942  82  94 0.548 0.06 0.06 0.570 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  609.4  93  83
 9595147 3767 100  77 0.479 0.10 0.05 0.488 0.08 0.05 4.766 0.06 0.12 -0.20 0.20 0.10  422.1 102  56
 9595239 3921  83  55 0.542 0.07 0.05 0.561 0.07 0.05 4.720 0.06 0.07 -0.10 0.20 0.10  225.2  34  13
 9595808 3772  50  50 0.530 0.05 0.05 0.538 0.05 0.05 4.721 0.06 0.06  0.00 0.10 0.10  463.6  32  16
 9596094 3659  50  86 0.451 0.05 0.07 0.474 0.05 0.06 4.806 0.08 0.06 -0.10 0.10 0.10  366.0  15  71
 9596243 3974  85  87 0.482 0.07 0.07 0.506 0.07 0.05 4.778 0.08 0.08 -0.50 0.30 0.20  520.1  90 100
 9596434 3993 146  50 0.557 0.12 0.05 0.582 0.12 0.05 4.711 0.06 0.11 -0.10 0.40 0.10  338.6  91  10
 9596620 3824  75  63 0.410 0.08 0.05 0.439 0.08 0.05 4.856 0.07 0.09 -0.60 0.30 0.10  205.8  42  32
 9597704 3436  50  50 0.260 0.05 0.05 0.261 0.05 0.05 5.025 0.06 0.06 -0.30 0.10 0.10  105.0  12  11
 9601825 3903  87  95 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  249.0  45  27
 9601977 3903  96  50 0.523 0.09 0.05 0.541 0.10 0.05 4.735 0.06 0.09 -0.20 0.30 0.10  195.9  42  10
 9602658 3749  73 150 0.428 0.06 0.11 0.441 0.06 0.12 4.820 0.09 0.08 -0.40 0.10 0.30  233.9  38  83
 9603175 3431  50  50 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.06  0.00 0.10 0.10  153.2  16  16
 9605552 3773  50 134 0.350 0.06 0.12 0.376 0.07 0.11 4.925 0.15 0.09 -0.80 0.20 0.30  211.6  37  89
 9605603 3894  53  50 0.465 0.06 0.05 0.479 0.05 0.05 4.784 0.06 0.07 -0.50 0.20 0.10  266.9  35  15
 9605714 3280  50  50 0.166 0.05 0.05 0.146 0.05 0.05 5.165 0.06 0.06 -0.30 0.10 0.10   56.2  10  10
 9605729 3938  64  56 0.470 0.06 0.05 0.496 0.06 0.05 4.789 0.06 0.06 -0.50 0.20 0.10  244.1  34  28
 9605900 3286  50  50 0.208 0.05 0.05 0.188 0.05 0.05 5.077 0.06 0.06 -0.10 0.10 0.10   68.3  10  10
 9606004 3759  50  50 0.363 0.05 0.05 0.389 0.05 0.05 4.909 0.06 0.06 -0.70 0.20 0.10  184.1  16  10
 9606758 3853  82  91 0.511 0.08 0.05 0.516 0.07 0.05 4.734 0.06 0.10 -0.20 0.20 0.10  216.8  40  28
 9606822 3682  59  50 0.461 0.06 0.05 0.475 0.05 0.05 4.788 0.06 0.08 -0.10 0.10 0.10  161.0  23  10
 9612252 3900  62  95 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  346.0  33  50
 9630715 3570  73  90 0.380 0.07 0.07 0.397 0.08 0.08 4.878 0.08 0.08 -0.20 0.10 0.10  266.8  54  64
 9631319 3598  50  50 0.340 0.05 0.05 0.362 0.05 0.05 4.935 0.06 0.06 -0.40 0.10 0.10  204.6  10  13
 9631366 3722 107 125 0.480 0.10 0.07 0.490 0.09 0.08 4.766 0.07 0.12 -0.10 0.20 0.10  109.5  26  24
 9631548 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.06  0.00 0.10 0.10  101.8  14  11
 9631940 3243  50  50 0.210 0.05 0.05 0.191 0.05 0.05 5.075 0.06 0.06  0.00 0.10 0.10  113.9  13  16
 9632267 3984  71  83 0.524 0.07 0.07 0.544 0.07 0.05 4.736 0.07 0.07 -0.30 0.30 0.20  502.9  83  86
 9632532 3683  50  68 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06 -0.20 0.10 0.10  226.1  22  33
 9636406 3722  85  54 0.480 0.08 0.05 0.490 0.07 0.05 4.766 0.06 0.09 -0.10 0.20 0.10  210.4  41  13
 9636601 3395  50  61 0.334 0.05 0.05 0.333 0.05 0.05 4.913 0.06 0.07  0.00 0.10 0.10  137.7  20  17
 9636614 3842 114  64 0.526 0.10 0.05 0.531 0.08 0.06 4.721 0.06 0.11 -0.10 0.20 0.10  252.1  56  29
 9636761 3979  95  60 0.523 0.08 0.05 0.542 0.09 0.05 4.735 0.06 0.09 -0.30 0.30 0.10  383.4  74  40
 9636945 3283  64  81 0.244 0.07 0.06 0.224 0.08 0.08 5.014 0.08 0.14  0.00 0.10 0.10  131.0  42  40
 9637036 3392  50  50 0.332 0.05 0.05 0.331 0.05 0.05 4.917 0.06 0.07  0.00 0.10 0.10   78.9  11  10
 9640017 3602  50  50 0.390 0.05 0.05 0.410 0.05 0.05 4.869 0.06 0.06 -0.20 0.10 0.10  286.2  10  10
 9640579 3679  73  90 0.405 0.05 0.09 0.434 0.07 0.08 4.862 0.11 0.06 -0.30 0.10 0.20  150.6  24  38
 9641763 3914  87  72 0.536 0.07 0.05 0.561 0.07 0.05 4.730 0.06 0.06 -0.10 0.20 0.10  432.8  68  35
 9642328 3757  50  56 0.452 0.05 0.05 0.466 0.05 0.05 4.797 0.06 0.07 -0.30 0.10 0.10  300.1  39  35
 9642890 3206  50  50 0.180 0.05 0.05 0.156 0.05 0.05 5.120 0.06 0.06  0.00 0.10 0.10   50.5  10  10
 9643210 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   71.5  10  10
 9643776 3699  93 123 0.470 0.07 0.08 0.481 0.06 0.08 4.776 0.07 0.09 -0.10 0.10 0.10  320.1  59  73
 9644345 3983  50  69 0.503 0.05 0.07 0.527 0.05 0.05 4.757 0.08 0.06 -0.40 0.20 0.20  313.8  31  53
 9644681 3417  50  52 0.350 0.05 0.05 0.354 0.05 0.05 4.899 0.06 0.06  0.00 0.10 0.10  139.2  14  17
 9644914 3408  50  50 0.343 0.05 0.05 0.346 0.05 0.05 4.905 0.06 0.06  0.00 0.10 0.10  129.6  15  12
 9645092 3202  50  50 0.175 0.05 0.05 0.152 0.05 0.05 5.133 0.06 0.06  0.00 0.10 0.10   65.2  10  10
 9652284 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  193.5  10  10
 9652694 3914 119  98 0.516 0.10 0.06 0.543 0.10 0.05 4.748 0.07 0.10 -0.20 0.30 0.10  327.7  74  50
 9653430 3455  76  68 0.370 0.10 0.05 0.383 0.12 0.05 4.886 0.06 0.12  0.00 0.10 0.10  104.3  30  15
 9654518 3939  77 105 0.530 0.06 0.06 0.548 0.06 0.05 4.729 0.06 0.06 -0.20 0.20 0.10  620.1  87  95
 9654976 3985  98  73 0.560 0.08 0.05 0.578 0.08 0.05 4.704 0.06 0.08 -0.10 0.30 0.10  610.1 108  65
 9655054 3939 177 227 0.466 0.28 0.14 0.475 0.30 0.15 4.779 0.12 0.37 -0.60 1.20 0.50  669.7 412 274
 9655495 3900  84  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  482.6  60  10
 9655728 3938 327 617 0.470 0.30 0.26 0.496 0.33 0.26 4.789 0.21 0.39 -0.50 1.50 0.80  766.1 499 699
 9655904 3950  50  50 0.586 0.05 0.05 0.589 0.05 0.05 4.673 0.06 0.06  0.00 0.10 0.10  724.2  45  18
 9656551 3878  50  50 0.528 0.05 0.05 0.549 0.05 0.05 4.733 0.06 0.06 -0.10 0.10 0.10  635.4  21  22
 9657102 3714  71  63 0.407 0.07 0.05 0.429 0.07 0.05 4.853 0.07 0.08 -0.40 0.20 0.10  288.4  53  46
 9659036 3886  65 127 0.540 0.05 0.06 0.545 0.05 0.07 4.710 0.06 0.06 -0.10 0.10 0.10  244.1  28  42
 9659187 3726  88  81 0.450 0.08 0.06 0.478 0.09 0.05 4.811 0.08 0.09 -0.20 0.20 0.10  271.5  57  48
 9661885 3903  87  60 0.523 0.08 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  270.2  50  22
 9662061 3921  71  51 0.542 0.06 0.05 0.561 0.06 0.05 4.720 0.06 0.06 -0.10 0.20 0.10  241.8  34  14
 9663013 3767  52  50 0.436 0.06 0.05 0.450 0.05 0.05 4.813 0.06 0.08 -0.40 0.10 0.10  182.2  26  18
 9666454 3903 126  50 0.523 0.11 0.05 0.541 0.11 0.05 4.735 0.06 0.12 -0.20 0.30 0.10  306.6  82  10
 9666798 3883  68 142 0.463 0.06 0.11 0.473 0.05 0.12 4.781 0.10 0.09 -0.50 0.20 0.40  213.9  32  68
 9691776 3598  52  97 0.420 0.05 0.08 0.440 0.05 0.08 4.835 0.09 0.06 -0.10 0.10 0.10  137.3  15  33
 9691927 3823  53  50 0.519 0.05 0.05 0.525 0.05 0.05 4.729 0.06 0.06 -0.10 0.10 0.10  399.6  46  17
 9691974 3522  50  50 0.410 0.05 0.05 0.430 0.05 0.05 4.847 0.06 0.06  0.00 0.10 0.10   95.5  10  10
 9692206 3668  50  66 0.431 0.05 0.05 0.449 0.05 0.05 4.821 0.06 0.06 -0.20 0.10 0.10  138.8  10  21
 9693360 3560  53  50 0.390 0.05 0.05 0.410 0.06 0.05 4.869 0.06 0.06 -0.10 0.10 0.10  237.5  34  27
 9693387 3794  50  57 0.490 0.05 0.05 0.497 0.05 0.05 4.755 0.06 0.06 -0.20 0.10 0.10  246.7  15  25
 9693806 3675  50  74 0.390 0.05 0.08 0.407 0.05 0.08 4.865 0.09 0.07 -0.40 0.10 0.20   58.9  10  14
 9697184 3724  66  89 0.460 0.06 0.05 0.471 0.05 0.06 4.786 0.06 0.08 -0.20 0.10 0.10  229.8  37  35
 9697612 3377  50  50 0.228 0.05 0.05 0.218 0.05 0.05 5.062 0.06 0.06 -0.30 0.10 0.10  135.7  25  17
 9697725 3599  62 132 0.373 0.07 0.11 0.390 0.08 0.11 4.885 0.12 0.10 -0.30 0.10 0.20  179.7  39  66
 9698163 3900  56  50 0.537 0.05 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  467.8  59  19
 9699942 3606  61  87 0.400 0.05 0.06 0.422 0.06 0.06 4.859 0.07 0.06 -0.20 0.10 0.10  249.9  36  51
 9700508 3455  60  84 0.332 0.06 0.09 0.334 0.07 0.11 4.919 0.09 0.09 -0.10 0.10 0.10  158.0  30  49
 9700650 3635  50  72 0.410 0.05 0.06 0.432 0.05 0.06 4.848 0.07 0.06 -0.20 0.10 0.10   80.6  10  15
 9702112 3659  56  94 0.451 0.05 0.07 0.474 0.05 0.06 4.806 0.08 0.06 -0.10 0.10 0.10  221.4  19  44
 9702550 3687 123 110 0.430 0.11 0.08 0.460 0.13 0.06 4.834 0.10 0.12 -0.20 0.30 0.10  242.5  71  58
 9702771 3885  84 129 0.459 0.08 0.10 0.478 0.08 0.11 4.793 0.10 0.10 -0.50 0.30 0.40  229.2  44  70
 9703058 3903  99 100 0.535 0.07 0.07 0.556 0.07 0.06 4.727 0.07 0.07 -0.10 0.20 0.10  499.0  87  86
 9703781 3770  92  96 0.479 0.09 0.05 0.489 0.08 0.06 4.767 0.06 0.11 -0.20 0.20 0.10  401.8  87  63
 9704431 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  104.7  10  10
 9705079 3277  50  50 0.239 0.05 0.05 0.219 0.05 0.05 5.023 0.06 0.06  0.00 0.10 0.10   62.1  10  10
 9706712 3711  75  50 0.340 0.10 0.05 0.362 0.13 0.05 4.934 0.06 0.13 -0.70 0.30 0.10  213.5  66  31
 9706804 3675  84  67 0.390 0.09 0.06 0.407 0.09 0.06 4.865 0.06 0.12 -0.40 0.20 0.10  162.3  38  28
 9710326 3717  70  88 0.430 0.06 0.08 0.453 0.06 0.07 4.827 0.09 0.07 -0.30 0.10 0.20  166.4  27  40
 9710597 3787  81  50 0.506 0.07 0.05 0.514 0.06 0.05 4.741 0.06 0.08 -0.10 0.20 0.10  313.4  54  14
 9710717 3287  50  50 0.208 0.06 0.05 0.190 0.06 0.05 5.082 0.06 0.14 -0.10 0.10 0.10  117.4  36  18
 9711202 3820  56  84 0.500 0.05 0.05 0.506 0.05 0.05 4.745 0.06 0.07 -0.20 0.10 0.10  161.2  20  19
 9712019 3932  86  62 0.520 0.06 0.05 0.548 0.07 0.05 4.745 0.06 0.06 -0.20 0.20 0.10  337.4  50  42
 9712457 3508  56  50 0.280 0.05 0.05 0.292 0.07 0.06 5.009 0.08 0.06 -0.40 0.10 0.10  125.4  23  24
 9713071 3504  60  75 0.340 0.07 0.06 0.347 0.08 0.08 4.916 0.07 0.10 -0.20 0.10 0.10  151.6  34  34
 9713191 3715  50  50 0.508 0.05 0.05 0.519 0.05 0.05 4.741 0.06 0.06  0.00 0.10 0.10  239.8  17  15
 9713353 3677  82  76 0.410 0.08 0.06 0.431 0.09 0.06 4.848 0.07 0.10 -0.30 0.20 0.10  113.5  25  21
 9714623 3756 103 103 0.400 0.12 0.09 0.429 0.14 0.08 4.866 0.11 0.16 -0.50 0.40 0.20  449.5 143 124
 9715154 3760  74  57 0.494 0.06 0.05 0.506 0.05 0.05 4.755 0.06 0.08 -0.10 0.20 0.10  201.1  31  11
 9715236 3379  55  60 0.321 0.05 0.05 0.316 0.06 0.06 4.925 0.06 0.08  0.00 0.10 0.10  132.7  24  19
 9715686 3757  70  58 0.452 0.08 0.05 0.466 0.07 0.05 4.797 0.06 0.10 -0.30 0.20 0.10  175.1  33  22
 9715931 3801  81  79 0.540 0.05 0.05 0.547 0.05 0.05 4.712 0.06 0.06  0.00 0.10 0.10  571.6  60  44
 9716218 3693  58  73 0.390 0.05 0.07 0.419 0.06 0.05 4.878 0.09 0.06 -0.40 0.10 0.10  331.2  50  68
 9716288 3929  52  73 0.520 0.05 0.05 0.547 0.05 0.05 4.744 0.06 0.06 -0.20 0.10 0.10  582.0  49  77
 9718972 3717  76  72 0.432 0.06 0.05 0.450 0.06 0.05 4.820 0.06 0.08 -0.30 0.10 0.10  184.8  31  29
 9719018 3903 139  68 0.523 0.13 0.05 0.541 0.13 0.05 4.735 0.06 0.15 -0.20 0.40 0.10  484.7 149  41
 9726785 3666  75  66 0.428 0.07 0.05 0.451 0.07 0.05 4.830 0.07 0.08 -0.20 0.10 0.10  135.1  25  21
 9727761 3821  63 131 0.439 0.06 0.11 0.449 0.05 0.12 4.805 0.09 0.08 -0.50 0.20 0.40  190.2  26  65
 9730609 3842  74  84 0.526 0.06 0.05 0.531 0.05 0.06 4.721 0.06 0.07 -0.10 0.10 0.10  270.7  36  38
 9752284 3799  92 103 0.492 0.09 0.05 0.499 0.08 0.06 4.753 0.06 0.12 -0.20 0.20 0.10  351.7  78  52
 9752846 3436  50  50 0.280 0.05 0.06 0.286 0.05 0.07 5.001 0.08 0.06 -0.20 0.10 0.10  151.7  13  35
 9753017 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10   60.1  10  10
 9753740 3799  65  58 0.492 0.06 0.05 0.499 0.05 0.05 4.753 0.06 0.08 -0.20 0.10 0.10  126.1  18  13
 9754582 3241  50  50 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.06 0.06  0.00 0.10 0.10  106.0  16  23
 9757613 3853  85 107 0.447 0.09 0.10 0.466 0.08 0.11 4.806 0.09 0.11 -0.50 0.30 0.40  227.3  50  70
 9758042 3801  50  86 0.499 0.05 0.06 0.525 0.05 0.06 4.763 0.07 0.06 -0.10 0.10 0.10  153.8  10  26
 9758864 3491  73  54 0.390 0.09 0.05 0.410 0.11 0.05 4.869 0.06 0.11  0.00 0.10 0.10  171.2  43  19
 9760292 3642  60  50 0.440 0.06 0.05 0.458 0.05 0.05 4.812 0.06 0.08 -0.10 0.10 0.10  175.7  27  12
 9760670 3958  50  50 0.570 0.05 0.05 0.602 0.05 0.05 4.706 0.06 0.06  0.00 0.10 0.10  574.3  19  33
 9761113 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.07  0.00 0.10 0.10   55.8  10  10
 9762986 3859  72  69 0.479 0.06 0.06 0.507 0.07 0.05 4.782 0.07 0.06 -0.30 0.20 0.20  425.1  64  63
 9763771 3733  50  75 0.430 0.05 0.06 0.459 0.05 0.05 4.834 0.08 0.06 -0.30 0.10 0.10  362.8  40  66
 9763786 3359  50  55 0.260 0.05 0.09 0.245 0.05 0.11 4.998 0.09 0.06 -0.10 0.10 0.10  107.5  15  39
 9764341 3848  50  69 0.522 0.05 0.05 0.537 0.05 0.05 4.733 0.06 0.06 -0.10 0.10 0.10  306.3  17  39
 9765888 3924  77  54 0.522 0.06 0.05 0.546 0.07 0.05 4.740 0.06 0.06 -0.20 0.20 0.10  405.5  61  43
 9767253 3980 122  78 0.549 0.12 0.05 0.554 0.10 0.05 4.703 0.06 0.13 -0.20 0.40 0.10  360.4  92  35
 9767459 3573  50  50 0.296 0.05 0.05 0.315 0.05 0.05 4.994 0.06 0.06 -0.50 0.10 0.10  220.9  10  17
 9771663 3900 160  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.20 0.10  299.4  73  10
 9772531 3750  61  50 0.450 0.06 0.05 0.462 0.05 0.05 4.797 0.06 0.08 -0.30 0.10 0.10  240.4  37  26
 9772725 3820  64  89 0.480 0.06 0.06 0.487 0.05 0.07 4.763 0.06 0.08 -0.30 0.10 0.20  144.0  20  24
 9772829 3241  50  50 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.06 0.06  0.00 0.10 0.10   63.4  10  10
 9774141 3994  83 100 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.20  315.2  29  53
 9774285 3994  58  92 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  390.4  28  64
 9775267 3604  50  88 0.460 0.05 0.06 0.473 0.05 0.06 4.788 0.06 0.06  0.00 0.10 0.20  325.8  28  58
 9775301 3839  87  96 0.491 0.06 0.06 0.519 0.07 0.05 4.771 0.07 0.06 -0.20 0.20 0.10  434.8  65  71
 9775564 3759  88 201 0.363 0.12 0.19 0.389 0.14 0.19 4.909 0.19 0.15 -0.70 0.40 0.60  361.9 124 247
 9775786 3966  94  74 0.590 0.07 0.05 0.594 0.05 0.05 4.670 0.06 0.07  0.00 0.10 0.10  379.2  56  23
 9776935 3546  50  58 0.390 0.05 0.05 0.407 0.05 0.05 4.866 0.06 0.06 -0.10 0.10 0.10  150.5  14  17
 9776964 3914  67  85 0.516 0.05 0.06 0.543 0.05 0.05 4.748 0.07 0.06 -0.20 0.10 0.10  666.0  63  98
 9778001 3979 175 104 0.590 0.06 0.05 0.630 0.08 0.05 4.696 0.06 0.06  0.20 0.20 0.10  892.5 144  72
 9778515 3581  75  71 0.330 0.07 0.07 0.351 0.09 0.07 4.946 0.10 0.09 -0.40 0.10 0.10  270.2  64  67
 9778542 3859  50 101 0.475 0.05 0.07 0.481 0.05 0.10 4.767 0.06 0.07 -0.40 0.10 0.30  529.6  67 120
 9784820 3197  50  50 0.155 0.05 0.05 0.134 0.05 0.05 5.182 0.09 0.13  0.00 0.10 0.10   68.8  17  19
 9786877 3560  50  79 0.350 0.05 0.06 0.361 0.06 0.07 4.908 0.07 0.06 -0.30 0.10 0.10  120.4  17  27
 9787239 3787  85 117 0.506 0.07 0.07 0.514 0.05 0.07 4.741 0.06 0.08 -0.10 0.10 0.10  280.5  45  52
 9788227 3657  50  50 0.450 0.05 0.05 0.472 0.05 0.05 4.806 0.06 0.06 -0.10 0.10 0.10  121.3  10  10
 9790889 3746  98  65 0.490 0.09 0.05 0.499 0.08 0.05 4.756 0.06 0.11 -0.10 0.20 0.10  198.3  43  14
 9791400 3417  50  50 0.350 0.05 0.05 0.355 0.05 0.05 4.900 0.06 0.06  0.00 0.10 0.10  107.9  12  11
 9812023 3918  50  50 0.549 0.05 0.05 0.554 0.05 0.05 4.703 0.06 0.06 -0.10 0.10 0.10  310.3  31  11
 9812929 3564  55  50 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06  0.00 0.10 0.10  183.4  21  11
 9813003 3822  72 125 0.460 0.07 0.10 0.469 0.06 0.10 4.784 0.09 0.10 -0.40 0.20 0.30  210.3  36  58
 9818003 3749  75 106 0.450 0.07 0.08 0.461 0.06 0.08 4.796 0.08 0.09 -0.30 0.10 0.20  146.3  25  34
 9818472 3538  50  83 0.360 0.05 0.07 0.374 0.05 0.08 4.898 0.08 0.06 -0.20 0.10 0.10  142.3  14  34
 9821701 3728  50  50 0.440 0.05 0.05 0.453 0.05 0.05 4.808 0.06 0.06 -0.30 0.10 0.10  281.5  15  31
 9823519 3698  75  50 0.444 0.07 0.05 0.465 0.08 0.05 4.811 0.06 0.09 -0.20 0.20 0.10  281.2  54  22
 9825237 3585  50  66 0.389 0.05 0.06 0.407 0.05 0.06 4.867 0.07 0.06 -0.20 0.10 0.10  169.6  16  30
 9825426 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   59.9  10  10
 9825492 3803  89  92 0.492 0.09 0.05 0.502 0.08 0.05 4.755 0.06 0.11 -0.20 0.20 0.10  180.3  38  25
 9826375 3506  52  60 0.260 0.05 0.07 0.264 0.06 0.07 5.030 0.10 0.06 -0.50 0.10 0.10  196.5  34  57
 9826728 3414  50  50 0.300 0.05 0.05 0.294 0.05 0.05 4.952 0.06 0.06 -0.10 0.10 0.10   71.8  10  10
 9827048 3956  59  52 0.558 0.05 0.05 0.566 0.05 0.05 4.697 0.06 0.06 -0.10 0.10 0.10  187.5  20  10
 9828292 3771  85  54 0.500 0.07 0.05 0.508 0.06 0.05 4.746 0.06 0.09 -0.10 0.20 0.10  200.5  34  12
 9828403 3445  50  53 0.287 0.05 0.06 0.296 0.06 0.08 4.994 0.09 0.06 -0.20 0.10 0.10  142.6  24  35
 9832420 3965  95  72 0.564 0.08 0.05 0.566 0.06 0.06 4.688 0.06 0.09 -0.10 0.20 0.10  379.8  65  40
 9833329 3686  50  50 0.435 0.05 0.05 0.460 0.05 0.05 4.824 0.06 0.06 -0.20 0.10 0.10  113.2  10  10
 9834249 3350  67 126 0.254 0.05 0.13 0.238 0.06 0.16 5.006 0.14 0.09 -0.10 0.10 0.20  160.6  37  98
 9834382 3773 144 171 0.500 0.14 0.08 0.509 0.13 0.09 4.747 0.07 0.16 -0.10 0.30 0.20  359.5 117  89
 9837255 3790  50  50 0.506 0.05 0.05 0.515 0.05 0.05 4.742 0.06 0.06 -0.10 0.10 0.10  511.6  32  19
 9838000 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.06  0.00 0.10 0.10  127.9  17  12
 9838213 3845 105  50 0.555 0.08 0.05 0.561 0.06 0.05 4.699 0.06 0.09  0.00 0.10 0.10  213.5  38  10
 9838353 3969 215 289 0.480 0.34 0.18 0.505 0.37 0.17 4.779 0.16 0.49 -0.50 2.00 0.60  818.9 590 442
 9838580 3659  52 142 0.451 0.05 0.09 0.474 0.06 0.08 4.806 0.09 0.06 -0.10 0.10 0.10  315.4  44  84
 9840227 3990 104  84 0.554 0.10 0.05 0.554 0.09 0.05 4.694 0.06 0.11 -0.20 0.40 0.10  334.9  72  33
 9848792 3530  50  50 0.380 0.05 0.05 0.396 0.05 0.05 4.877 0.06 0.06 -0.10 0.10 0.10  139.9  13  10
 9848932 3539  50  50 0.420 0.05 0.05 0.441 0.05 0.05 4.837 0.06 0.06  0.00 0.10 0.10  137.4  10  10
 9851574 3386  55  60 0.280 0.05 0.07 0.269 0.05 0.10 4.974 0.08 0.07 -0.10 0.10 0.10  144.8  23  40
 9872187 3669  50  50 0.490 0.05 0.05 0.502 0.05 0.05 4.758 0.06 0.06  0.00 0.10 0.10  351.3  26  19
 9872451 3792  71  93 0.440 0.06 0.08 0.464 0.07 0.07 4.818 0.09 0.07 -0.40 0.20 0.20  317.6  50  73
 9873265 3604  50  51 0.390 0.05 0.05 0.411 0.05 0.05 4.870 0.06 0.06 -0.20 0.10 0.10  214.9  31  24
 9873729 3772  83  62 0.500 0.08 0.05 0.508 0.07 0.05 4.746 0.06 0.10 -0.10 0.20 0.10   93.8  18  10
 9879930 3425  50  50 0.309 0.05 0.05 0.305 0.05 0.05 4.943 0.06 0.07 -0.10 0.10 0.10   90.8  13  11
 9880392 3619  50  50 0.400 0.05 0.05 0.421 0.05 0.05 4.859 0.06 0.06 -0.20 0.10 0.10  210.6  10  14
 9880519 3198  50  50 0.162 0.05 0.05 0.140 0.05 0.05 5.164 0.06 0.15  0.00 0.10 0.10   66.6  19  12
 9884895 3570  50  70 0.380 0.05 0.06 0.397 0.05 0.06 4.878 0.07 0.06 -0.20 0.10 0.10  243.1  23  47
 9885985 3758  50  50 0.474 0.05 0.05 0.486 0.05 0.05 4.774 0.06 0.07 -0.20 0.10 0.10  175.3  23  10
 9892651 3646  69  68 0.420 0.06 0.06 0.441 0.07 0.05 4.836 0.07 0.08 -0.20 0.10 0.10  205.7  36  34
 9895884 3963  50  50 0.554 0.05 0.05 0.575 0.05 0.05 4.711 0.06 0.06 -0.10 0.10 0.10  737.9  12  26
 9895954 3655  83 127 0.380 0.08 0.12 0.398 0.09 0.12 4.879 0.13 0.11 -0.40 0.10 0.30  332.0  78 132
 9896659 3989 104 142 0.544 0.10 0.08 0.562 0.10 0.08 4.717 0.07 0.10 -0.20 0.40 0.20  706.9 159 152
 9897045 3770 200 346 0.349 0.23 0.27 0.374 0.26 0.27 4.926 0.28 0.42 -0.80 1.70 0.80  511.0 344 548
 9897351 3729  50  50 0.514 0.05 0.05 0.524 0.05 0.05 4.735 0.06 0.06  0.00 0.10 0.10  566.4  32  20
 9897922 3960  81 103 0.544 0.05 0.07 0.574 0.05 0.06 4.726 0.07 0.06 -0.10 0.10 0.20  339.6  32  58
 9898046 3884  68  98 0.540 0.06 0.05 0.543 0.05 0.06 4.709 0.06 0.07 -0.10 0.10 0.10  203.0  25  30
 9898639 3564  50 121 0.401 0.05 0.10 0.419 0.05 0.09 4.854 0.10 0.06 -0.10 0.10 0.10  182.8  17  55
 9899765 3562  50  50 0.400 0.05 0.05 0.418 0.05 0.05 4.855 0.06 0.06 -0.10 0.10 0.10  131.2  12  10
 9899900 3564  50  50 0.401 0.05 0.05 0.419 0.05 0.05 4.854 0.06 0.06 -0.10 0.10 0.10  188.6  19  15
 9903613 3750  68  78 0.450 0.06 0.05 0.462 0.05 0.05 4.797 0.06 0.08 -0.30 0.10 0.10  155.0  25  22
 9903965 3494  63  53 0.400 0.05 0.05 0.412 0.05 0.05 4.849 0.06 0.06  0.00 0.10 0.10  138.3  17  13
 9907450 3495  50  50 0.360 0.05 0.05 0.370 0.05 0.05 4.894 0.06 0.06 -0.10 0.10 0.10  105.7  10  10
 9912689 3994  97  83 0.538 0.09 0.05 0.538 0.07 0.06 4.707 0.06 0.11 -0.30 0.30 0.20  281.8  56  39
 9933157 3944 160 107 0.534 0.15 0.05 0.553 0.14 0.05 4.725 0.06 0.16 -0.20 0.50 0.10  561.4 184  72
 9933305 3815  79  84 0.498 0.07 0.05 0.505 0.06 0.05 4.747 0.06 0.09 -0.20 0.20 0.10  272.2  46  34
 9933464 3312  50  50 0.207 0.05 0.05 0.190 0.05 0.05 5.088 0.06 0.06 -0.20 0.10 0.10   65.2  10  10
 9934865 3553  53  50 0.309 0.05 0.06 0.327 0.07 0.06 4.972 0.09 0.06 -0.40 0.10 0.10  144.4  27  31
 9935558 3461  66  71 0.380 0.05 0.05 0.390 0.06 0.05 4.870 0.06 0.07  0.00 0.10 0.10  125.6  19  17
 9935739 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.07  0.00 0.10 0.10  100.9  14  13
 9940571 3698  50  50 0.460 0.05 0.05 0.487 0.05 0.05 4.800 0.06 0.06 -0.10 0.10 0.10  348.3  12  14
 9941061 3454  50  50 0.234 0.05 0.05 0.229 0.05 0.05 5.060 0.07 0.06 -0.50 0.10 0.10  100.1  10  17
 9941632 3853  76  87 0.511 0.07 0.05 0.516 0.06 0.05 4.734 0.06 0.08 -0.20 0.20 0.10  202.1  30  25
 9941718 3519  50  50 0.340 0.05 0.05 0.359 0.05 0.05 4.930 0.06 0.06 -0.20 0.10 0.10  130.2  10  13
 9942231 3121  50  77 0.151 0.05 0.05 0.126 0.05 0.05 5.179 0.09 0.13  0.30 0.30 0.10   64.1  13  16
 9942242 3339  52  57 0.288 0.05 0.05 0.275 0.05 0.06 4.960 0.06 0.07  0.00 0.10 0.10  107.8  19  20
 9942695 3574  50  50 0.350 0.05 0.05 0.372 0.07 0.05 4.921 0.06 0.07 -0.30 0.10 0.10  140.0  23  11
 9943104 3455  50  50 0.332 0.05 0.05 0.334 0.05 0.05 4.919 0.06 0.06 -0.10 0.10 0.10  159.9  18  10
 9943182 3916  50  50 0.560 0.05 0.05 0.590 0.05 0.05 4.713 0.06 0.06  0.00 0.10 0.10  402.8  11  18
 9943703 3876  56 109 0.530 0.05 0.06 0.546 0.05 0.06 4.727 0.06 0.06 -0.10 0.10 0.10  449.8  48  79
 9944198 3845 112  59 0.550 0.08 0.05 0.565 0.07 0.05 4.710 0.06 0.08  0.00 0.10 0.10  533.4  98  31
 9944770 3684  50  68 0.440 0.05 0.05 0.456 0.05 0.05 4.810 0.06 0.06 -0.20 0.10 0.10  244.9  26  36
 9945771 3797  50  82 0.510 0.05 0.05 0.517 0.05 0.06 4.737 0.06 0.06 -0.10 0.10 0.10  166.2  10  24
 9946427 3790  55  79 0.478 0.05 0.06 0.502 0.05 0.05 4.781 0.07 0.06 -0.20 0.10 0.10  287.1  33  44
 9946811 3684  54  86 0.440 0.06 0.06 0.456 0.05 0.06 4.810 0.06 0.08 -0.20 0.10 0.10  237.9  37  42
 9950160 3939 116  51 0.527 0.10 0.05 0.550 0.10 0.05 4.735 0.06 0.10 -0.20 0.30 0.10  306.3  68  33
 9953265 3900 175  50 0.537 0.15 0.05 0.559 0.15 0.05 4.726 0.06 0.15 -0.10 0.40 0.10  147.4  49  10
 9953754 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   72.7  10  10
 9955316 3682  66  71 0.413 0.06 0.06 0.436 0.06 0.05 4.845 0.07 0.08 -0.30 0.10 0.10  172.9  30  30
 9957818 3262  50  50 0.225 0.05 0.05 0.204 0.05 0.05 5.043 0.06 0.06  0.00 0.10 0.10  137.5  17  18
 9959122 3980  89  79 0.540 0.08 0.05 0.564 0.09 0.05 4.725 0.06 0.08 -0.20 0.30 0.10  586.1 113  60
 9963819 3473  50  50 0.316 0.05 0.05 0.320 0.05 0.05 4.944 0.06 0.06 -0.20 0.10 0.10  126.9  13  11
 9964637 3831  50  50 0.550 0.05 0.05 0.557 0.05 0.05 4.703 0.06 0.06  0.00 0.10 0.10  326.9  16  10
 9971608 3472  55  61 0.244 0.05 0.06 0.240 0.06 0.07 5.044 0.08 0.07 -0.50 0.20 0.10  152.2  31  39
 9991488 3404  67  53 0.340 0.10 0.05 0.343 0.12 0.05 4.911 0.06 0.13  0.00 0.10 0.10   62.7  19  10
 9991565 3855  74  51 0.530 0.06 0.05 0.535 0.05 0.05 4.718 0.06 0.07 -0.10 0.10 0.10  199.5  25  10
 9992083 3761  50  50 0.526 0.05 0.05 0.535 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  139.0  10  10
 9992722 3580  50  50 0.257 0.05 0.06 0.263 0.05 0.07 5.040 0.09 0.06 -0.70 0.10 0.10  151.8  22  38
 9992786 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   69.2  10  10
 9993806 3907  57  52 0.514 0.05 0.05 0.541 0.05 0.05 4.749 0.06 0.06 -0.20 0.10 0.10  232.5  20  26
 9994100 3860  81  58 0.514 0.06 0.05 0.544 0.07 0.05 4.752 0.06 0.06 -0.10 0.20 0.10  234.8  35  21
 9994237 3980  81  60 0.549 0.09 0.05 0.554 0.08 0.05 4.703 0.06 0.10 -0.20 0.30 0.10  374.9  73  32
 9995289 3672  50  54 0.380 0.05 0.06 0.408 0.06 0.05 4.890 0.08 0.06 -0.40 0.10 0.10  238.7  30  42
 9996136 3511 103  50 0.410 0.12 0.05 0.422 0.13 0.05 4.839 0.06 0.15  0.00 0.10 0.10  253.9  85  19
10002088 3385  50  50 0.270 0.05 0.05 0.271 0.05 0.05 5.009 0.07 0.06 -0.10 0.10 0.10  130.2  11  22
10004407 3296  50  56 0.216 0.05 0.08 0.196 0.05 0.09 5.062 0.11 0.06 -0.10 0.10 0.10   70.2  10  29
10010283 3956  58  50 0.558 0.05 0.05 0.566 0.05 0.05 4.697 0.06 0.06 -0.10 0.10 0.10  284.6  30  10
10016262 3956  62  56 0.558 0.06 0.05 0.566 0.05 0.05 4.697 0.06 0.07 -0.10 0.20 0.10  371.8  49  16
10017047 3990  63  64 0.554 0.07 0.05 0.554 0.05 0.05 4.694 0.06 0.08 -0.20 0.20 0.10  361.7  53  31
10018202 3941  50  50 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  233.4  24  10
10018866 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  148.5  10  10
10027247 3724  60  74 0.414 0.05 0.08 0.431 0.05 0.07 4.838 0.09 0.08 -0.40 0.10 0.20  185.4  28  42
10032631 3960  60  50 0.550 0.05 0.05 0.576 0.05 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  377.8  31  13
10033242 3990  50  84 0.571 0.05 0.05 0.571 0.05 0.06 4.681 0.06 0.06 -0.10 0.10 0.10  299.2  20  34
10053228 3730  87 172 0.371 0.11 0.17 0.395 0.12 0.16 4.897 0.17 0.14 -0.60 0.30 0.50  331.8 100 193
10055337 3985  50  50 0.570 0.05 0.05 0.570 0.05 0.05 4.682 0.06 0.06 -0.10 0.10 0.10  244.3  23  10
10055757 3994  50  82 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  341.2  10  49
10055802 3511  65  59 0.410 0.05 0.05 0.422 0.05 0.05 4.839 0.06 0.06  0.00 0.10 0.10  282.3  35  28
10056245 3764  50  50 0.410 0.05 0.05 0.431 0.05 0.05 4.847 0.06 0.06 -0.50 0.10 0.10  159.5  10  19
10057537 3389  78  69 0.329 0.11 0.05 0.327 0.12 0.06 4.918 0.06 0.14  0.00 0.10 0.10  101.8  35  15
10057888 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  351.8  17  10
10059380 3996  74  57 0.572 0.06 0.05 0.574 0.05 0.05 4.682 0.06 0.07 -0.10 0.20 0.10  245.2  33  11
10062886 3505  51  72 0.340 0.05 0.06 0.347 0.05 0.08 4.916 0.07 0.07 -0.20 0.10 0.10  218.4  34  49
10063107 3564  50  50 0.401 0.05 0.05 0.419 0.05 0.05 4.854 0.06 0.06 -0.10 0.10 0.10  220.4  12  13
10063466 3298  50  50 0.216 0.05 0.05 0.197 0.05 0.05 5.064 0.06 0.06 -0.10 0.10 0.10   61.7  10  10
10065092 3900  54  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  341.6  36  14
10065745 3411  50  50 0.287 0.05 0.05 0.294 0.06 0.05 4.992 0.07 0.06 -0.10 0.10 0.10  113.0  20  18
10066588 3533  50  60 0.295 0.05 0.07 0.311 0.05 0.07 4.990 0.10 0.06 -0.40 0.10 0.10  154.9  13  41
10067340 3400  50  50 0.338 0.05 0.05 0.340 0.05 0.05 4.911 0.06 0.06  0.00 0.10 0.10   71.3  10  10
10068906 3952 118  50 0.550 0.09 0.05 0.572 0.10 0.05 4.716 0.06 0.09 -0.10 0.30 0.10  266.9  58  10
10070187 3990  98 104 0.571 0.07 0.05 0.571 0.06 0.07 4.681 0.06 0.08 -0.10 0.20 0.10  529.8  87  72
10073672 3952 110  55 0.550 0.09 0.05 0.572 0.10 0.05 4.716 0.06 0.09 -0.10 0.30 0.10  334.6  71  15
10081040 3606  50  57 0.400 0.05 0.05 0.422 0.05 0.05 4.859 0.06 0.06 -0.20 0.10 0.10  205.6  18  32
10081899 3440  50  50 0.320 0.05 0.05 0.325 0.05 0.05 4.941 0.06 0.06 -0.10 0.10 0.10  102.8  11  11
10082058 3757  54  50 0.494 0.05 0.05 0.504 0.05 0.05 4.753 0.06 0.07 -0.10 0.10 0.10  239.1  30  10
10082082 3552  50  50 0.390 0.05 0.05 0.406 0.05 0.05 4.864 0.06 0.06 -0.10 0.10 0.10  168.9  14  12
10082611 3804  57  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.07 -0.10 0.10 0.10  199.6  24  10
10091404 3764  50  60 0.457 0.05 0.05 0.467 0.05 0.05 4.788 0.06 0.06 -0.30 0.10 0.10  236.7  15  29
10091786 3527  50  65 0.329 0.05 0.06 0.336 0.05 0.08 4.929 0.07 0.07 -0.30 0.10 0.10  162.7  22  36
10093963 3691  58  50 0.460 0.05 0.05 0.483 0.05 0.05 4.796 0.06 0.06 -0.10 0.10 0.10  206.1  28  11
10094872 3926  70  50 0.540 0.05 0.05 0.563 0.06 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  299.2  35  17
10095901 3799  59 101 0.492 0.05 0.05 0.499 0.05 0.06 4.753 0.06 0.07 -0.20 0.10 0.10  212.0  28  31
10096977 3552  97  68 0.360 0.10 0.07 0.383 0.13 0.07 4.909 0.09 0.12 -0.20 0.20 0.10  165.0  52  38
10097880 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  319.5  10  14
10099790 3627  50  50 0.410 0.05 0.05 0.427 0.05 0.05 4.843 0.06 0.06 -0.20 0.10 0.10  145.8  18  10
10118339 3522  83  56 0.410 0.09 0.05 0.430 0.11 0.05 4.847 0.06 0.09  0.00 0.10 0.10  132.2  32  15
10118677 3950  63  79 0.532 0.05 0.05 0.553 0.06 0.05 4.730 0.06 0.06 -0.20 0.20 0.10  122.6  14  15
10118816 3878  50  88 0.535 0.05 0.06 0.545 0.05 0.06 4.719 0.06 0.06 -0.10 0.10 0.10  234.6  14  35
10118817 3661  64  50 0.450 0.06 0.05 0.467 0.06 0.05 4.801 0.06 0.08 -0.10 0.10 0.10  319.2  51  24
10119326 3496  51  82 0.298 0.05 0.08 0.309 0.06 0.09 4.979 0.11 0.06 -0.30 0.10 0.10  107.0  19  33
10120920 3599  59  50 0.390 0.06 0.05 0.409 0.06 0.05 4.868 0.06 0.08 -0.20 0.10 0.10  190.1  32  17
10121004 3618  50  75 0.430 0.05 0.07 0.453 0.05 0.06 4.827 0.08 0.06 -0.10 0.10 0.10  145.9  12  29
10122538 3903  79  67 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  402.7  72  38
10122598 3780  63  75 0.410 0.06 0.08 0.439 0.06 0.06 4.855 0.10 0.07 -0.50 0.20 0.20  347.1  55  80
10124435 3720  50  50 0.436 0.05 0.05 0.450 0.05 0.05 4.812 0.06 0.06 -0.30 0.10 0.10  234.7  10  10
10124585 3634 104  54 0.467 0.09 0.05 0.494 0.10 0.05 4.794 0.06 0.09  0.00 0.10 0.10  167.3  38  14
10128261 3757  93  66 0.494 0.09 0.05 0.504 0.08 0.05 4.753 0.06 0.11 -0.10 0.20 0.10  275.6  58  21
10128760 3434  52  57 0.360 0.05 0.05 0.368 0.05 0.05 4.892 0.06 0.07  0.00 0.10 0.10  144.7  20  15
10130595 3678  54  50 0.460 0.05 0.05 0.472 0.05 0.05 4.787 0.06 0.06 -0.10 0.10 0.10  154.8  17  10
10130646 3659  88  85 0.400 0.09 0.07 0.420 0.10 0.07 4.858 0.08 0.11 -0.30 0.20 0.10   83.1  19  17
10131494 3976  60  74 0.539 0.05 0.05 0.559 0.06 0.05 4.723 0.06 0.06 -0.20 0.20 0.10  486.9  54  58
10131950 3320  50  86 0.233 0.05 0.11 0.215 0.05 0.13 5.036 0.13 0.07 -0.10 0.10 0.10   94.3  16  50
10134443 3552  50  60 0.360 0.05 0.06 0.383 0.06 0.06 4.909 0.08 0.06 -0.20 0.10 0.10  182.9  22  36
10140708 3966  74  55 0.560 0.06 0.05 0.569 0.06 0.05 4.698 0.06 0.07 -0.10 0.20 0.10  261.5  36  14
10145824 3660  54  50 0.450 0.06 0.05 0.466 0.05 0.05 4.800 0.06 0.08 -0.10 0.10 0.10  286.6  44  17
10145950 3609  82  98 0.370 0.09 0.08 0.396 0.11 0.07 4.899 0.11 0.11 -0.30 0.20 0.10  173.0  44  47
10146539 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.06  0.00 0.10 0.10   88.4  11  11
10157568 3416  50  50 0.189 0.05 0.05 0.174 0.05 0.05 5.126 0.06 0.07 -0.70 0.10 0.10  117.2  20  19
10158021 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  336.0  19  10
10158204 3967  50  58 0.547 0.05 0.05 0.549 0.05 0.05 4.701 0.06 0.06 -0.20 0.10 0.10  215.5  22  18
10160727 3944  88  62 0.548 0.07 0.05 0.568 0.07 0.05 4.715 0.06 0.07 -0.10 0.20 0.10  367.6  58  25
10162201 3692  50  62 0.445 0.05 0.05 0.458 0.05 0.05 4.804 0.06 0.06 -0.20 0.10 0.10  222.1  14  29
10163894 3546  52  61 0.430 0.05 0.05 0.444 0.05 0.05 4.819 0.06 0.06  0.00 0.10 0.10  173.8  16  16
10165815 3659  50 107 0.451 0.05 0.08 0.474 0.05 0.07 4.806 0.08 0.06 -0.10 0.10 0.10  180.5  13  39
10166274 3878  92  80 0.523 0.07 0.06 0.551 0.07 0.05 4.742 0.07 0.06 -0.10 0.20 0.10  263.1  41  42
10166321 3903  50  64 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  187.7  15  17
10185748 3524  50  50 0.370 0.05 0.05 0.388 0.07 0.05 4.891 0.06 0.06 -0.10 0.10 0.10  130.5  20  10
10185859 3772  81 127 0.460 0.09 0.08 0.470 0.08 0.09 4.785 0.08 0.12 -0.30 0.20 0.20  209.3  46  51
10185979 3674  54  50 0.450 0.05 0.05 0.476 0.05 0.05 4.810 0.06 0.06 -0.10 0.10 0.10  219.3  30  10
10185996 3919  50  50 0.550 0.05 0.05 0.554 0.05 0.05 4.701 0.06 0.06 -0.10 0.10 0.10  403.3  37  14
10186824 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   46.2  10  10
10187248 3692  82  51 0.433 0.08 0.05 0.462 0.09 0.05 4.830 0.06 0.09 -0.20 0.20 0.10  221.3  49  29
10188292 3665  50  50 0.400 0.05 0.05 0.424 0.05 0.05 4.861 0.06 0.06 -0.30 0.10 0.10  224.9  10  10
10188416 3950  94  50 0.532 0.09 0.05 0.553 0.09 0.05 4.730 0.06 0.09 -0.20 0.30 0.10  439.9  85  25
10188460 3787  63  50 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.07 -0.10 0.10 0.10   88.3  11  10
10188654 3926  80  50 0.540 0.06 0.05 0.563 0.07 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  221.5  31  11
10190138 3323  53  59 0.275 0.05 0.05 0.260 0.05 0.06 4.975 0.06 0.07  0.00 0.10 0.10  160.2  29  34
10190277 3834  50  50 0.432 0.05 0.05 0.460 0.05 0.05 4.830 0.07 0.06 -0.50 0.10 0.10  386.7  36  54
10190314 3941  50  52 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.10 0.10  151.4  15  10
10195708 3953  87  92 0.536 0.09 0.05 0.555 0.09 0.05 4.725 0.06 0.09 -0.20 0.30 0.10  451.0  90  47
10195818 3570  50  50 0.400 0.05 0.05 0.417 0.05 0.05 4.854 0.06 0.06 -0.10 0.10 0.10  134.8  10  10
10196885 3430  50  50 0.313 0.05 0.05 0.310 0.05 0.05 4.940 0.06 0.06 -0.10 0.10 0.10   76.7  10  10
10197875 3728  61  50 0.482 0.06 0.05 0.493 0.05 0.05 4.765 0.06 0.07 -0.10 0.10 0.10  242.3  33  10
10197893 3530  55  50 0.380 0.05 0.05 0.396 0.05 0.05 4.877 0.06 0.06 -0.10 0.10 0.10  196.4  24  16
10197916 3740  51  50 0.478 0.05 0.05 0.504 0.05 0.05 4.781 0.06 0.06 -0.10 0.10 0.10  174.2  19  10
10198147 3562  50  65 0.400 0.05 0.06 0.418 0.05 0.07 4.855 0.06 0.06 -0.10 0.10 0.10  211.0  25  42
10199556 3967  50  50 0.547 0.05 0.05 0.549 0.05 0.05 4.701 0.06 0.06 -0.20 0.10 0.10  265.1  22  10
10199844 3866  50 100 0.530 0.05 0.06 0.541 0.05 0.06 4.723 0.06 0.06 -0.10 0.10 0.10  278.3  25  45
10200187 3620  50  50 0.468 0.05 0.05 0.481 0.05 0.05 4.781 0.06 0.06  0.00 0.10 0.10  226.3  18  10
10200280 3787  75  50 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.08 -0.10 0.10 0.10  371.8  55  16
10200750 3900 199  50 0.537 0.16 0.05 0.559 0.16 0.05 4.726 0.06 0.17 -0.10 0.40 0.10  531.0 195  10
10200908 3578  51  61 0.300 0.05 0.07 0.319 0.06 0.07 4.988 0.10 0.06 -0.50 0.10 0.10  175.4  28  47
10200932 3668  52  50 0.490 0.05 0.05 0.501 0.05 0.05 4.758 0.06 0.06  0.00 0.10 0.10  296.5  23  11
10203345 3844  55  88 0.476 0.05 0.07 0.502 0.05 0.06 4.785 0.09 0.06 -0.30 0.10 0.20  301.3  29  60
10203442 3980  65  50 0.550 0.05 0.05 0.577 0.05 0.05 4.719 0.06 0.06 -0.10 0.10 0.10  289.3  25  21
10206793 3442  50  50 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  148.6  13  10
10208587 3460  50  53 0.336 0.05 0.05 0.340 0.05 0.05 4.917 0.06 0.07 -0.10 0.10 0.10  152.5  21  18
10209036 3329  50  50 0.280 0.07 0.05 0.266 0.08 0.05 4.969 0.06 0.11  0.00 0.10 0.10  101.1  27  14
10213932 3772  78  86 0.480 0.08 0.05 0.490 0.07 0.05 4.766 0.06 0.10 -0.20 0.20 0.10  211.9  41  30
10214481 3976  98  98 0.539 0.08 0.05 0.559 0.08 0.05 4.723 0.06 0.08 -0.20 0.30 0.10  342.0  60  47
10214956 3990 138  99 0.554 0.13 0.05 0.554 0.11 0.05 4.694 0.06 0.14 -0.20 0.40 0.10  302.1  82  34
10215254 3748  51  50 0.490 0.05 0.05 0.501 0.05 0.05 4.757 0.06 0.07 -0.10 0.10 0.10  241.0  29  11
10219019 3704  63  96 0.380 0.05 0.09 0.402 0.06 0.08 4.883 0.11 0.07 -0.50 0.10 0.20  213.0  35  62
10220322 3952  68  50 0.550 0.05 0.05 0.572 0.06 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  205.1  25  10
10223447 3486  50  57 0.250 0.05 0.06 0.250 0.05 0.07 5.041 0.09 0.06 -0.50 0.10 0.10  106.5  18  29
10224804 3587  51 100 0.390 0.05 0.07 0.407 0.05 0.07 4.866 0.08 0.06 -0.20 0.10 0.10  166.8  22  39
10228045 3980  82  97 0.550 0.05 0.07 0.577 0.06 0.06 4.719 0.07 0.06 -0.10 0.20 0.10  227.1  28  36
10251759 3245  50  50 0.170 0.05 0.05 0.149 0.05 0.05 5.151 0.06 0.15 -0.10 0.10 0.10   75.3  21  12
10251775 3424  55  58 0.220 0.05 0.05 0.211 0.05 0.06 5.078 0.08 0.06 -0.50 0.20 0.10  156.2  31  39
10252023 3804  60  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.07 -0.10 0.10 0.10  210.6  27  10
10253829 3900 155  50 0.537 0.11 0.05 0.559 0.12 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  335.1  90  10
10253901 3466  50  50 0.340 0.05 0.05 0.345 0.05 0.05 4.914 0.06 0.06 -0.10 0.10 0.10  148.2  14  12
10254439 3868  63 115 0.445 0.05 0.10 0.473 0.05 0.09 4.815 0.12 0.06 -0.50 0.10 0.30  351.8  38 105
10255180 3914  50  50 0.536 0.05 0.05 0.561 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  220.7  10  10
10255692 3645  50  50 0.414 0.05 0.05 0.440 0.05 0.05 4.847 0.06 0.06 -0.20 0.10 0.10  116.1  10  12
10256422 3468  50  50 0.340 0.05 0.05 0.346 0.05 0.05 4.915 0.06 0.06 -0.10 0.10 0.10  212.1  25  17
10257096 3417  50  50 0.350 0.05 0.05 0.354 0.05 0.05 4.899 0.06 0.06  0.00 0.10 0.10  204.6  14  14
10257737 3574  61  51 0.440 0.07 0.05 0.463 0.08 0.05 4.817 0.06 0.07  0.00 0.10 0.10  278.7  52  25
10258126 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   80.3  10  10
10258346 3594  50  60 0.393 0.05 0.05 0.409 0.05 0.06 4.862 0.06 0.06 -0.20 0.10 0.10  130.5  10  21
10259017 3926  80  50 0.540 0.06 0.05 0.563 0.07 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  374.0  53  22
10259154 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  302.1  28  13
10262208 3924  84  50 0.522 0.06 0.05 0.546 0.07 0.05 4.740 0.06 0.06 -0.20 0.20 0.10  392.7  61  41
10262367 3980  58  73 0.549 0.06 0.05 0.554 0.05 0.05 4.703 0.06 0.07 -0.20 0.20 0.10  240.0  32  24
10262494 3656  62  50 0.446 0.06 0.05 0.466 0.06 0.05 4.808 0.06 0.07 -0.10 0.10 0.10  225.9  34  14
10263037 3754  67  85 0.430 0.06 0.07 0.443 0.05 0.08 4.818 0.08 0.08 -0.40 0.10 0.20  184.5  30  40
10265780 3725  68  64 0.460 0.07 0.05 0.473 0.06 0.05 4.787 0.06 0.08 -0.20 0.20 0.10  330.7  57  43
10266175 3345  50  50 0.293 0.05 0.05 0.282 0.05 0.05 4.955 0.06 0.06  0.00 0.10 0.10   91.8  11  13
10266895 3584  50  50 0.380 0.05 0.05 0.398 0.05 0.05 4.879 0.06 0.07 -0.20 0.10 0.10  166.9  24  18
10267155 3197  50  50 0.116 0.05 0.08 0.099 0.05 0.07 5.309 0.21 0.06  0.00 0.10 0.20   53.6  10  35
10267364 3773  50  50 0.470 0.05 0.05 0.497 0.05 0.05 4.790 0.06 0.06 -0.20 0.10 0.10  421.7  13  18
10267392 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  354.9  10  15
10267577 3747  50  50 0.470 0.05 0.05 0.480 0.05 0.05 4.776 0.06 0.06 -0.20 0.10 0.10  200.2  11  19
10267590 3787  59  50 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.07 -0.10 0.10 0.10  225.9  30  10
10268893 3561  50  53 0.399 0.05 0.06 0.416 0.05 0.07 4.855 0.06 0.06 -0.10 0.10 0.10  135.6  10  24
10269170 3754  66  79 0.473 0.06 0.05 0.483 0.05 0.05 4.773 0.06 0.08 -0.20 0.10 0.10  413.5  64  57
10269397 3344  50  59 0.250 0.05 0.09 0.234 0.05 0.11 5.011 0.10 0.06 -0.10 0.10 0.10  100.8  12  41
10269616 3342  50  50 0.290 0.05 0.05 0.278 0.05 0.05 4.958 0.06 0.06  0.00 0.10 0.10   86.2  11  13
10271673 3655  93  50 0.483 0.09 0.05 0.497 0.08 0.05 4.766 0.06 0.11  0.00 0.10 0.10  307.2  70  17
10273058 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   74.9  10  10
10273194 3417  50  50 0.350 0.05 0.05 0.354 0.05 0.05 4.899 0.06 0.06  0.00 0.10 0.10  130.2  15  13
10274090 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   68.2  10  11
10275253 3255  53  64 0.220 0.05 0.05 0.198 0.05 0.06 5.050 0.07 0.09  0.00 0.10 0.10   99.5  22  26
10285642 3537  50  50 0.380 0.05 0.05 0.398 0.05 0.05 4.878 0.06 0.06 -0.10 0.10 0.10  165.0  10  14
10289442 3767  75  61 0.479 0.08 0.05 0.488 0.07 0.05 4.766 0.06 0.09 -0.20 0.20 0.10  275.9  53  31
10289679 3635  52  70 0.410 0.05 0.06 0.432 0.06 0.06 4.848 0.07 0.07 -0.20 0.10 0.10  173.5  26  31
10293445 3387  50  50 0.280 0.05 0.05 0.270 0.05 0.05 4.975 0.06 0.06 -0.10 0.10 0.10  108.4  14  17
10294074 3634  76  59 0.410 0.07 0.05 0.431 0.07 0.05 4.848 0.06 0.09 -0.20 0.10 0.10  133.5  26  22
10296831 3354  55  56 0.300 0.05 0.05 0.290 0.05 0.07 4.947 0.06 0.07  0.00 0.10 0.10   83.7  14  16
10317549 3948  61 116 0.550 0.05 0.06 0.571 0.05 0.06 4.714 0.06 0.06 -0.10 0.10 0.10  424.2  44  69
10317996 3699  50 106 0.470 0.05 0.07 0.481 0.05 0.07 4.776 0.06 0.06 -0.10 0.10 0.10  239.6  21  49
10318386 3255  50  50 0.220 0.05 0.05 0.198 0.05 0.05 5.050 0.06 0.06  0.00 0.10 0.10   93.9  10  10
10320084 3232  50  50 0.145 0.05 0.05 0.126 0.05 0.05 5.219 0.10 0.08 -0.10 0.10 0.10   66.6  10  19
10320483 3677  74  50 0.426 0.06 0.05 0.456 0.07 0.05 4.839 0.06 0.06 -0.20 0.10 0.10  171.3  27  15
10320552 3993  79  56 0.565 0.06 0.05 0.578 0.06 0.05 4.697 0.06 0.06 -0.10 0.20 0.10  193.8  28  11
10320656 3754  50  79 0.473 0.05 0.05 0.483 0.05 0.05 4.773 0.06 0.06 -0.20 0.10 0.10   67.0  10  10
10320734 3370  50  50 0.180 0.05 0.05 0.163 0.05 0.05 5.141 0.06 0.12 -0.60 0.10 0.10  122.2  30  27
10321495 3438  50  50 0.320 0.05 0.05 0.318 0.05 0.05 4.931 0.06 0.07 -0.10 0.10 0.10  157.0  23  17
10321766 3403  50  50 0.341 0.05 0.05 0.343 0.05 0.05 4.910 0.06 0.06  0.00 0.10 0.10  101.2  12  10
10322177 3451  73  72 0.370 0.08 0.05 0.381 0.10 0.05 4.883 0.06 0.09  0.00 0.10 0.10   95.3  23  13
10322554 3649  58  50 0.412 0.05 0.05 0.441 0.06 0.05 4.854 0.06 0.06 -0.20 0.10 0.10  164.4  24  14
10322878 3197  76  50 0.155 0.05 0.05 0.134 0.05 0.05 5.182 0.10 0.13  0.00 0.10 0.30   41.8  10  10
10323994 3942  83  65 0.548 0.06 0.05 0.570 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  216.1  32  11
10324321 3235  50  50 0.205 0.05 0.05 0.182 0.05 0.05 5.074 0.06 0.11  0.00 0.10 0.10   76.8  17  14
10324374 3804  50  50 0.539 0.05 0.05 0.550 0.05 0.05 4.715 0.06 0.06  0.00 0.10 0.10  266.9  18  12
10328903 3661  55  62 0.400 0.05 0.06 0.422 0.06 0.05 4.859 0.07 0.06 -0.30 0.10 0.10  104.2  15  19
10329835 3900  84  50 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  260.7  42  10
10330135 3780  50  50 0.410 0.05 0.05 0.439 0.05 0.05 4.855 0.06 0.06 -0.50 0.10 0.10  360.6  41  27
10330511 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   98.9  14  14
10331532 3851  50  94 0.519 0.05 0.06 0.541 0.05 0.06 4.741 0.06 0.06 -0.10 0.10 0.10  308.3  29  50
10332732 3309  50  52 0.264 0.06 0.05 0.247 0.07 0.05 4.989 0.06 0.11  0.00 0.10 0.10   85.3  22  16
10332839 3657  50  50 0.450 0.05 0.05 0.472 0.05 0.05 4.806 0.06 0.06 -0.10 0.10 0.10  239.7  21  10
10332883 3855  93  50 0.530 0.08 0.05 0.535 0.07 0.05 4.718 0.06 0.10 -0.10 0.20 0.10  161.6  31  10
10333297 3848  50  50 0.510 0.05 0.05 0.540 0.05 0.05 4.756 0.06 0.06 -0.10 0.10 0.10  470.5  14  28
10333486 3769  82  53 0.486 0.07 0.05 0.514 0.07 0.05 4.776 0.06 0.07 -0.10 0.20 0.10  180.4  29  14
10338880 3696  50  50 0.469 0.05 0.05 0.480 0.05 0.05 4.778 0.06 0.06 -0.10 0.10 0.10  251.0  24  10
10339336 3249  50  50 0.182 0.05 0.05 0.160 0.05 0.05 5.125 0.06 0.13 -0.10 0.10 0.10  103.5  28  11
10340598 3678  54  50 0.460 0.05 0.05 0.472 0.05 0.05 4.787 0.06 0.07 -0.10 0.10 0.10  241.3  32  15
10341831 3711  50  50 0.475 0.05 0.05 0.486 0.05 0.05 4.771 0.06 0.07 -0.10 0.10 0.10  162.7  20  10
10346931 3799  95 101 0.492 0.09 0.05 0.499 0.08 0.06 4.753 0.06 0.12 -0.20 0.20 0.10  250.4  55  37
10350276 3914  98 111 0.516 0.08 0.06 0.543 0.08 0.05 4.748 0.07 0.07 -0.20 0.30 0.10  343.9  59  60
10350965 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  182.1  10  10
10351951 3546  68  65 0.390 0.07 0.05 0.407 0.08 0.05 4.866 0.06 0.09 -0.10 0.10 0.10  124.5  25  15
10355130 3694 123 122 0.420 0.13 0.09 0.441 0.14 0.09 4.836 0.10 0.16 -0.30 0.30 0.20  248.8  83  71
10355175 3669 123 231 0.360 0.14 0.18 0.383 0.17 0.18 4.908 0.18 0.18 -0.50 0.40 0.40  243.4 101 162
10355509 3914 109  85 0.516 0.09 0.06 0.543 0.09 0.05 4.748 0.07 0.08 -0.20 0.30 0.10  285.9  58  42
10359854 3900  56  66 0.537 0.06 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  320.1  44  20
10363074 3564  61  66 0.401 0.06 0.05 0.419 0.07 0.05 4.854 0.06 0.08 -0.10 0.10 0.10  143.7  25  17
10382415 3994  50  60 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.06 0.06 -0.10 0.10 0.10  318.0  10  42
10382584 3837  50  95 0.458 0.05 0.08 0.481 0.05 0.08 4.799 0.09 0.06 -0.40 0.10 0.30  269.4  28  62
10382952 3833  63  73 0.451 0.06 0.06 0.479 0.06 0.06 4.810 0.08 0.06 -0.40 0.20 0.20  279.2  40  50
10383150 3797  86  59 0.510 0.08 0.05 0.517 0.07 0.05 4.737 0.06 0.09 -0.10 0.20 0.10  339.9  62  21
10384327 3289  50  50 0.190 0.05 0.05 0.171 0.05 0.05 5.114 0.06 0.06 -0.20 0.10 0.10   85.3  11  10
10384891 3771  67  50 0.500 0.06 0.05 0.508 0.05 0.05 4.746 0.06 0.08 -0.10 0.10 0.10  231.3  33  10
10386932 3500 130  69 0.400 0.16 0.05 0.416 0.18 0.05 4.853 0.06 0.19  0.00 0.20 0.10  292.7 126  40
10386984 3994  70  96 0.554 0.05 0.07 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  305.9  20  51
10387256 3861  56 116 0.525 0.05 0.06 0.542 0.05 0.06 4.731 0.06 0.06 -0.10 0.10 0.10  270.6  29  49
10387586 3976  95  77 0.539 0.08 0.05 0.559 0.08 0.05 4.723 0.06 0.08 -0.20 0.30 0.10  286.6  51  35
10387746 3498  51 105 0.360 0.05 0.10 0.372 0.05 0.11 4.896 0.11 0.06 -0.10 0.10 0.10   89.3  10  31
10388259 3315  50  50 0.260 0.06 0.05 0.255 0.08 0.05 5.015 0.06 0.08  0.00 0.10 0.10   81.5  20  11
10388283 3389  50  50 0.329 0.05 0.05 0.327 0.05 0.05 4.918 0.06 0.07  0.00 0.10 0.10   94.0  13  10
10388286 3626  56  50 0.430 0.06 0.05 0.452 0.06 0.05 4.826 0.06 0.07 -0.10 0.10 0.10  130.3  21  10
10388451 3761  50  50 0.526 0.05 0.05 0.535 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  300.8  20  12
10388604 3482  91  70 0.350 0.10 0.07 0.359 0.11 0.09 4.905 0.07 0.12 -0.10 0.10 0.10  162.6  48  38
10394504 3947  50  73 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  339.7  11  52
10395312 3552  55  50 0.360 0.06 0.05 0.383 0.08 0.05 4.909 0.06 0.08 -0.20 0.10 0.10  167.5  32  17
10395543 3898  68 102 0.490 0.07 0.07 0.493 0.05 0.07 4.751 0.06 0.09 -0.40 0.20 0.20  156.6  26  28
10395858 3941  70  50 0.557 0.05 0.05 0.560 0.05 0.05 4.695 0.06 0.06 -0.10 0.20 0.10  170.9  20  10
10396501 3229  50  50 0.201 0.05 0.05 0.178 0.05 0.05 5.080 0.06 0.06  0.00 0.10 0.10   41.7  10  10
10397969 3805  50  50 0.506 0.05 0.05 0.525 0.05 0.05 4.749 0.06 0.06 -0.10 0.10 0.10  255.0  12  10
10398659 3539  50  50 0.420 0.05 0.05 0.441 0.05 0.05 4.837 0.06 0.06  0.00 0.10 0.10  181.5  11  12
10402088 3783  50  93 0.499 0.05 0.06 0.517 0.05 0.06 4.756 0.06 0.06 -0.10 0.10 0.10  300.3  17  52
10403228 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.07  0.00 0.10 0.10  142.8  20  17
10404108 3956  86  60 0.558 0.07 0.05 0.566 0.06 0.05 4.697 0.06 0.08 -0.10 0.20 0.10  180.1  28  10
10404115 3358  50  51 0.303 0.05 0.05 0.294 0.05 0.06 4.944 0.06 0.07  0.00 0.10 0.10  102.3  16  16
10404193 3887 109  73 0.524 0.07 0.05 0.553 0.08 0.05 4.743 0.06 0.07 -0.10 0.20 0.10  242.6  43  23
10404696 3743 113  65 0.510 0.08 0.05 0.536 0.08 0.05 4.752 0.06 0.08  0.00 0.20 0.10  190.0  37  16
10406791 3746  64  50 0.490 0.06 0.05 0.499 0.05 0.05 4.756 0.06 0.08 -0.10 0.10 0.10  158.6  23  10
10406828 3562  50  50 0.400 0.05 0.05 0.418 0.05 0.05 4.855 0.06 0.06 -0.10 0.10 0.10  177.5  21  13
10411437 3865  75 103 0.533 0.06 0.06 0.538 0.05 0.07 4.715 0.06 0.07 -0.10 0.10 0.10  239.7  32  37
10412044 3650  55  84 0.446 0.05 0.07 0.459 0.05 0.07 4.802 0.07 0.06 -0.10 0.10 0.10  145.2  15  28
10420508 3498  53  77 0.360 0.05 0.08 0.372 0.05 0.09 4.896 0.09 0.06 -0.10 0.10 0.10  173.5  21  47
10424656 3750  79 106 0.450 0.09 0.08 0.462 0.08 0.08 4.797 0.08 0.12 -0.30 0.20 0.20  190.9  43  44
10424676 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10  150.6  19  24
10425412 3582  63  87 0.410 0.05 0.08 0.431 0.06 0.08 4.847 0.09 0.06 -0.10 0.10 0.10  128.3  19  31
10426116 3472  50  50 0.340 0.06 0.05 0.350 0.07 0.05 4.920 0.06 0.09 -0.10 0.10 0.10  136.4  26  10
10427308 3668  71  75 0.431 0.06 0.06 0.449 0.06 0.06 4.821 0.06 0.08 -0.20 0.10 0.10  204.6  34  34
10427630 3771  91  54 0.500 0.08 0.05 0.508 0.07 0.05 4.746 0.06 0.09 -0.10 0.20 0.10  218.9  41  13
10447520 3900  79  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  415.1  51  17
10448110 3787  62  50 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.07 -0.10 0.10 0.10  440.7  59  18
10448236 3761  50  50 0.526 0.05 0.05 0.535 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  209.6  14  10
10448612 3507  60  50 0.360 0.07 0.05 0.376 0.08 0.05 4.901 0.06 0.09 -0.10 0.10 0.10  226.9  48  21
10449173 3197  50  64 0.115 0.05 0.11 0.099 0.05 0.11 5.312 0.27 0.06  0.00 0.10 0.10   62.5  10  63
10449562 3386  50  50 0.327 0.05 0.05 0.323 0.05 0.05 4.919 0.06 0.07  0.00 0.10 0.10  111.1  17  10
10450336 3855  52  50 0.530 0.05 0.05 0.535 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  354.2  40  11
10450889 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  274.9  10  10
10451268 3357  50  50 0.290 0.05 0.05 0.295 0.05 0.05 4.983 0.06 0.06  0.00 0.10 0.10  126.3  10  15
10452364 3694  50  50 0.500 0.05 0.05 0.512 0.05 0.05 4.749 0.06 0.06  0.00 0.10 0.10  347.4  26  14
10452840 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10  104.0  14  16
10452869 3709  70  85 0.440 0.05 0.07 0.470 0.06 0.05 4.823 0.08 0.06 -0.20 0.10 0.10  378.0  53  72
10453849 3900  67 109 0.537 0.05 0.06 0.559 0.05 0.06 4.726 0.07 0.06 -0.10 0.10 0.10  404.7  48  65
10454036 3737  50  70 0.466 0.05 0.05 0.476 0.05 0.05 4.779 0.06 0.06 -0.20 0.10 0.10  119.8  11  15
10455009 3282  50  50 0.237 0.07 0.05 0.223 0.08 0.05 5.040 0.06 0.11  0.00 0.10 0.10   73.2  22  11
10456779 3232  50  99 0.137 0.05 0.14 0.120 0.05 0.15 5.241 0.27 0.06 -0.10 0.10 0.20   77.4  10  88
10459524 3291  50  50 0.210 0.05 0.05 0.192 0.05 0.05 5.078 0.06 0.06 -0.10 0.10 0.10   91.0  10  10
10459632 3438  58  65 0.360 0.08 0.05 0.371 0.10 0.05 4.895 0.06 0.09  0.00 0.10 0.10  132.8  31  19
10461831 3368  50  50 0.312 0.05 0.05 0.304 0.05 0.05 4.935 0.06 0.06  0.00 0.10 0.10   97.4  13  12
10462337 3921  54  58 0.466 0.05 0.06 0.491 0.05 0.05 4.793 0.06 0.06 -0.50 0.10 0.20  404.6  41  62
10462462 3686  56  79 0.435 0.06 0.06 0.460 0.06 0.05 4.824 0.07 0.07 -0.20 0.10 0.10  357.0  53  62
10468871 3482  50  53 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.07 -0.10 0.10 0.10  162.9  23  17
10469305 3735  52  50 0.483 0.05 0.05 0.497 0.05 0.05 4.767 0.06 0.07 -0.10 0.10 0.10  247.7  32  12
10469807 3968  97  82 0.519 0.08 0.07 0.540 0.08 0.05 4.741 0.07 0.08 -0.30 0.30 0.20  414.7  75  70
10470935 3759  50  74 0.494 0.05 0.05 0.505 0.05 0.06 4.754 0.06 0.06 -0.10 0.10 0.10  254.6  18  37
10471681 3539  50  50 0.420 0.05 0.05 0.441 0.05 0.05 4.837 0.06 0.06  0.00 0.10 0.10  155.7  10  10
10471960 3585  54  85 0.389 0.05 0.07 0.407 0.05 0.07 4.867 0.07 0.06 -0.20 0.10 0.10  152.8  18  32
10482602 3640  50  63 0.372 0.05 0.05 0.388 0.05 0.06 4.885 0.06 0.06 -0.40 0.10 0.10  159.4  14  28
10483810 3612  50  82 0.380 0.05 0.06 0.397 0.05 0.07 4.877 0.07 0.06 -0.30 0.10 0.10  152.1  14  32
10489206 3743  70  50 0.488 0.06 0.05 0.499 0.05 0.05 4.759 0.06 0.08 -0.10 0.10 0.10  157.9  24  10
10490027 3900 129  50 0.537 0.11 0.05 0.559 0.11 0.05 4.726 0.06 0.11 -0.10 0.30 0.10  306.2  76  10
10491684 3813  50  65 0.477 0.05 0.05 0.485 0.05 0.07 4.767 0.06 0.06 -0.30 0.10 0.20  137.1  10  18
10514561 3798  87  95 0.510 0.08 0.06 0.518 0.07 0.06 4.737 0.06 0.09 -0.10 0.20 0.10  461.5  84  76
10515276 3749 118  60 0.520 0.10 0.05 0.532 0.09 0.05 4.733 0.06 0.11  0.00 0.20 0.10  210.6  49  13
10515431 3554  50  66 0.370 0.05 0.06 0.386 0.05 0.06 4.888 0.07 0.06 -0.20 0.10 0.10  186.1  17  36
10515986 3404  50  50 0.340 0.08 0.05 0.343 0.10 0.05 4.911 0.06 0.11  0.00 0.10 0.10  120.3  30  12
10516213 3561  50  50 0.399 0.05 0.05 0.416 0.05 0.05 4.855 0.06 0.06 -0.10 0.10 0.10  124.5  15  10
10518758 3832  62  82 0.504 0.05 0.05 0.510 0.05 0.05 4.740 0.06 0.07 -0.20 0.10 0.10  206.0  27  25
10519040 3675  50  57 0.434 0.05 0.05 0.453 0.05 0.05 4.819 0.06 0.06 -0.20 0.10 0.10  199.0  15  27
10521516 3997  84  98 0.557 0.05 0.06 0.584 0.05 0.05 4.713 0.07 0.06 -0.10 0.10 0.10  383.5  37  62
10522057 3229  50  50 0.201 0.05 0.05 0.178 0.05 0.05 5.080 0.06 0.08  0.00 0.10 0.10   67.6  13  11
10525027 3809  74  93 0.455 0.06 0.08 0.464 0.06 0.09 4.789 0.06 0.09 -0.40 0.20 0.30  117.7  19  29
10525049 3842 117  71 0.526 0.10 0.05 0.531 0.08 0.06 4.721 0.06 0.11 -0.10 0.20 0.10  123.5  27  15
10525199 3787  50  68 0.506 0.05 0.05 0.514 0.05 0.06 4.741 0.06 0.06 -0.10 0.10 0.10  291.5  20  38
10525691 3612  58  96 0.380 0.07 0.08 0.397 0.07 0.09 4.877 0.08 0.09 -0.30 0.10 0.20  247.0  47  64
10525990 3780  55  54 0.464 0.05 0.05 0.473 0.05 0.05 4.781 0.06 0.07 -0.30 0.10 0.10  129.6  17  14
10526037 3750  50  50 0.490 0.05 0.05 0.503 0.05 0.05 4.760 0.06 0.06 -0.10 0.10 0.10  357.8  43  18
10526080 3547  52  50 0.380 0.05 0.05 0.406 0.07 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  224.3  33  17
10526369 3900 158  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.20 0.10  318.8  77  10
10526811 3737  72  60 0.466 0.07 0.05 0.476 0.06 0.05 4.779 0.06 0.09 -0.20 0.20 0.10  339.7  61  42
10527947 3731  80  50 0.482 0.08 0.05 0.496 0.07 0.05 4.767 0.06 0.09 -0.10 0.20 0.10  168.4  30  10
10529541 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  164.8  10  10
10532450 3666  72  50 0.420 0.06 0.05 0.450 0.07 0.05 4.845 0.06 0.07 -0.20 0.10 0.10  226.4  38  19
10534762 3709  83  69 0.452 0.09 0.05 0.466 0.08 0.05 4.796 0.06 0.12 -0.20 0.20 0.10  179.8  41  25
10535074 3737  64  87 0.466 0.06 0.05 0.476 0.05 0.06 4.779 0.06 0.08 -0.20 0.10 0.10  189.3  29  29
10535396 3759 107  98 0.494 0.09 0.06 0.505 0.08 0.07 4.754 0.06 0.11 -0.10 0.20 0.10  393.0  88  68
10535592 3942  71  50 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  143.9  15  10
10535858 3616  50  50 0.420 0.05 0.05 0.445 0.05 0.05 4.840 0.06 0.06 -0.10 0.10 0.10  166.2  15  12
10535886 3886  50  50 0.540 0.05 0.05 0.545 0.05 0.05 4.710 0.06 0.06 -0.10 0.10 0.10  265.4  15  10
10536761 3461  50  50 0.380 0.05 0.05 0.390 0.05 0.05 4.870 0.06 0.06  0.00 0.10 0.10   88.3  10  10
10537427 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10  123.6  16  16
10545372 3797  67  69 0.510 0.06 0.05 0.517 0.05 0.05 4.737 0.06 0.07 -0.10 0.10 0.10  189.0  25  25
10548508 3317  51  67 0.270 0.05 0.06 0.254 0.05 0.07 4.980 0.06 0.07  0.00 0.10 0.10   79.2  13  19
10549091 3759  74  52 0.494 0.06 0.05 0.505 0.05 0.05 4.754 0.06 0.08 -0.10 0.20 0.10  236.0  36  13
10549100 3784  53  55 0.485 0.05 0.05 0.494 0.05 0.05 4.760 0.06 0.07 -0.20 0.10 0.10  153.1  19  15
10552016 3847  81  92 0.526 0.06 0.05 0.534 0.05 0.06 4.724 0.06 0.07 -0.10 0.10 0.10  302.0  44  45
10553513 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.07 -0.10 0.10 0.10  151.0  21  13
10554222 3543  50  59 0.330 0.05 0.06 0.349 0.05 0.06 4.944 0.08 0.06 -0.30 0.10 0.10  152.5  17  33
10554775 3975  95  65 0.543 0.09 0.05 0.557 0.08 0.05 4.715 0.06 0.09 -0.20 0.30 0.10  346.3  69  34
10556834 3690  59  87 0.445 0.05 0.06 0.468 0.06 0.05 4.812 0.07 0.06 -0.20 0.10 0.10  289.8  43  47
10557342 3291  50  50 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.06  0.00 0.10 0.10   72.2  11  10
10578821 3903  50  50 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  523.6  10  38
10579253 3887  50  50 0.524 0.05 0.05 0.553 0.05 0.05 4.743 0.06 0.06 -0.10 0.10 0.10  462.5  33  29
10579424 3948  89 129 0.550 0.06 0.07 0.571 0.07 0.06 4.714 0.06 0.06 -0.10 0.20 0.20  527.9  82  91
10579464 3848  58 102 0.522 0.05 0.06 0.537 0.05 0.06 4.733 0.06 0.06 -0.10 0.10 0.10  438.0  49  76
10579525 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  244.3  10  10
10580086 3956  59 101 0.560 0.05 0.05 0.564 0.05 0.06 4.693 0.06 0.06 -0.10 0.10 0.10  174.5  17  24
10580447 3900  91  65 0.510 0.07 0.05 0.538 0.07 0.05 4.754 0.06 0.06 -0.20 0.20 0.10  311.2  51  39
10581221 3992 156  86 0.543 0.14 0.05 0.563 0.14 0.05 4.720 0.06 0.15 -0.20 0.50 0.10  569.7 181  56
10581640 3872  50 109 0.534 0.05 0.06 0.542 0.05 0.07 4.718 0.06 0.06 -0.10 0.10 0.10  294.1  24  47
10582096 3781  69  64 0.442 0.07 0.05 0.455 0.06 0.05 4.806 0.06 0.10 -0.40 0.20 0.10  205.8  37  28
10582513 3435  57  63 0.318 0.06 0.05 0.315 0.06 0.06 4.933 0.06 0.09 -0.10 0.10 0.10  138.0  27  22
10583333 3980  51  70 0.550 0.05 0.06 0.577 0.05 0.05 4.719 0.06 0.06 -0.10 0.10 0.10  395.2  15  56
10583704 3897  77  91 0.475 0.08 0.08 0.501 0.08 0.06 4.785 0.09 0.09 -0.40 0.40 0.20  456.8  85  93
10584063 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.07  0.00 0.10 0.10   90.2  15  15
10585782 3296  50  60 0.216 0.05 0.08 0.196 0.05 0.10 5.062 0.12 0.06 -0.10 0.10 0.10   81.6  11  35
10586604 3635  68  78 0.410 0.06 0.07 0.432 0.07 0.06 4.848 0.08 0.07 -0.20 0.10 0.10  214.4  37  43
10586642 3554  87  74 0.360 0.10 0.07 0.384 0.13 0.07 4.911 0.09 0.12 -0.20 0.20 0.10  204.9  62  48
10586780 3442  50  50 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  161.2  16  11
10587070 3460  50  50 0.336 0.05 0.05 0.340 0.05 0.05 4.917 0.06 0.07 -0.10 0.10 0.10  102.0  14  10
10587237 3974 143  78 0.578 0.09 0.05 0.606 0.10 0.05 4.697 0.06 0.08  0.00 0.20 0.10  344.9  70  29
10590405 3985  53  50 0.560 0.05 0.05 0.578 0.05 0.05 4.704 0.06 0.06 -0.10 0.10 0.10  488.3  38  24
10590538 3937  50  50 0.547 0.05 0.05 0.565 0.05 0.05 4.715 0.06 0.06 -0.10 0.10 0.10  268.3  24  12
10591522 3677  68  50 0.426 0.06 0.05 0.456 0.06 0.05 4.839 0.06 0.06 -0.20 0.10 0.10  172.9  27  16
10591705 3722  61 101 0.480 0.05 0.07 0.490 0.05 0.07 4.766 0.06 0.07 -0.10 0.10 0.10  402.3  53  77
10591855 3954  73  66 0.546 0.05 0.05 0.572 0.06 0.05 4.721 0.06 0.06 -0.10 0.20 0.10  306.7  34  23
10591971 3569  50  50 0.370 0.05 0.05 0.395 0.05 0.05 4.898 0.06 0.06 -0.20 0.10 0.10  283.9  27  28
10596582 3760  88  67 0.494 0.08 0.05 0.506 0.07 0.05 4.755 0.06 0.10 -0.10 0.20 0.10  350.2  69  27
10598142 3255  50  50 0.220 0.05 0.05 0.198 0.05 0.05 5.051 0.06 0.06  0.00 0.10 0.10   54.6  10  10
10598352 3498  66  98 0.360 0.06 0.09 0.372 0.06 0.10 4.896 0.10 0.08 -0.10 0.10 0.10  130.2  23  42
10599274 3201  50  50 0.173 0.06 0.05 0.150 0.05 0.05 5.137 0.06 0.17  0.00 0.10 0.10   56.3  18  10
10600817 3694  55  61 0.400 0.05 0.05 0.417 0.06 0.05 4.854 0.06 0.07 -0.40 0.10 0.10  190.7  28  29
10601093 3418  50  50 0.250 0.05 0.05 0.248 0.05 0.05 5.036 0.06 0.06 -0.30 0.10 0.10  132.4  10  13
10602294 3774 110  50 0.530 0.08 0.05 0.539 0.07 0.05 4.722 0.06 0.10  0.00 0.10 0.10  209.0  41  10
10603046 3825  53  91 0.519 0.05 0.05 0.527 0.05 0.06 4.730 0.06 0.06 -0.10 0.10 0.10  212.9  21  31
10611342 3489  62  52 0.350 0.07 0.05 0.362 0.09 0.05 4.909 0.06 0.10 -0.10 0.10 0.10  115.7  26  12
10612424 3539  50  50 0.380 0.05 0.05 0.398 0.06 0.05 4.878 0.06 0.06 -0.10 0.10 0.10   55.8  10  10
10612448 3750  56  74 0.450 0.05 0.05 0.462 0.05 0.05 4.797 0.06 0.07 -0.30 0.10 0.10   52.6  10  10
10614833 3682  78  50 0.461 0.07 0.05 0.475 0.06 0.05 4.788 0.06 0.09 -0.10 0.10 0.10  226.2  41  14
10618904 3494  51  50 0.400 0.05 0.05 0.412 0.05 0.05 4.849 0.06 0.06  0.00 0.10 0.10  176.1  21  12
10618962 3702  56  87 0.450 0.06 0.06 0.462 0.05 0.06 4.796 0.06 0.08 -0.20 0.10 0.10  203.8  31  34
10644522 3710  50  50 0.380 0.05 0.05 0.406 0.05 0.05 4.887 0.07 0.06 -0.50 0.10 0.10  183.1  16  27
10644834 3841  52  79 0.466 0.05 0.07 0.478 0.05 0.07 4.782 0.07 0.06 -0.40 0.10 0.20  243.1  29  44
10646068 3890 188 137 0.507 0.17 0.10 0.535 0.18 0.09 4.757 0.10 0.18 -0.20 0.50 0.20  619.5 237 161
10646540 3634  81  53 0.437 0.08 0.05 0.453 0.07 0.05 4.814 0.06 0.10 -0.10 0.10 0.10  314.5  65  24
10647233 3289  50  57 0.190 0.07 0.06 0.171 0.06 0.07 5.114 0.10 0.18 -0.20 0.10 0.10  108.5  38  39
10647353 3728  75  59 0.482 0.07 0.05 0.493 0.05 0.05 4.765 0.06 0.08 -0.10 0.10 0.10  316.9  52  23
10648902 3306  50  50 0.220 0.05 0.05 0.205 0.05 0.05 5.066 0.06 0.06 -0.10 0.10 0.10   51.0  10  10
10649444 3723  50  50 0.480 0.05 0.05 0.491 0.05 0.05 4.767 0.06 0.06 -0.10 0.10 0.10  203.0  20  10
10651319 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10  155.9  19  20
10651453 3970  62  50 0.554 0.05 0.05 0.574 0.05 0.05 4.710 0.06 0.06 -0.10 0.10 0.10  239.7  23  12
10652989 3472  50  50 0.280 0.05 0.05 0.290 0.06 0.05 5.006 0.06 0.06 -0.30 0.10 0.10  193.5  32  27
10656481 3505  78  83 0.400 0.09 0.05 0.419 0.11 0.05 4.856 0.06 0.10  0.00 0.10 0.10  216.8  53  37
10657216 3533  80  76 0.420 0.05 0.05 0.438 0.06 0.05 4.833 0.06 0.06  0.00 0.10 0.10  285.0  43  38
10657798 3605  50  50 0.418 0.05 0.05 0.442 0.05 0.05 4.840 0.06 0.06 -0.10 0.10 0.10  251.3  15  17
10657825 3373  50  50 0.270 0.05 0.05 0.258 0.05 0.05 4.987 0.06 0.06 -0.10 0.10 0.10  109.8  10  10
10658012 3966  50  50 0.538 0.06 0.05 0.556 0.05 0.05 4.721 0.06 0.06 -0.20 0.20 0.10  398.0  50  18
10658822 3996  75  62 0.563 0.06 0.05 0.581 0.06 0.05 4.701 0.06 0.06 -0.10 0.20 0.10  444.3  57  41
10659317 3966 102  54 0.538 0.09 0.05 0.556 0.09 0.05 4.721 0.06 0.09 -0.20 0.30 0.10  361.6  75  32
10659335 3258  50  50 0.220 0.05 0.05 0.203 0.05 0.05 5.061 0.06 0.06  0.00 0.10 0.10  101.8  11  17
10659585 3655  51  68 0.380 0.06 0.06 0.396 0.06 0.06 4.877 0.07 0.08 -0.40 0.10 0.10  175.6  31  32
10664441 3482  50  78 0.350 0.05 0.08 0.359 0.05 0.10 4.905 0.09 0.07 -0.10 0.10 0.10  149.3  21  41
10665436 3681  65  77 0.440 0.05 0.05 0.462 0.06 0.05 4.816 0.06 0.06 -0.20 0.10 0.10  174.4  24  27
10666943 3800 112  50 0.540 0.08 0.05 0.547 0.07 0.05 4.712 0.06 0.10  0.00 0.10 0.10  266.2  52  10
10668092 3393  50  53 0.410 0.05 0.05 0.417 0.05 0.05 4.833 0.06 0.06  0.30 0.10 0.10  242.3  23  23
10668098 3823  58  50 0.519 0.05 0.05 0.525 0.05 0.05 4.729 0.06 0.07 -0.10 0.10 0.10  182.3  23  10
10670119 3591  60  50 0.410 0.06 0.05 0.430 0.06 0.05 4.846 0.06 0.07 -0.10 0.10 0.10  177.2  29  12
10676126 3608  50  61 0.400 0.05 0.05 0.417 0.05 0.06 4.854 0.06 0.06 -0.20 0.10 0.10  155.8  10  25
10676422 3538  66  96 0.360 0.08 0.08 0.374 0.09 0.09 4.898 0.09 0.10 -0.20 0.10 0.10  239.4  56  65
10677397 3387  57  59 0.328 0.05 0.05 0.325 0.06 0.05 4.919 0.06 0.08  0.00 0.10 0.10   95.1  16  14
10685148 3541  51  50 0.380 0.05 0.05 0.397 0.06 0.05 4.878 0.06 0.06 -0.10 0.10 0.10  162.0  24  13
10686865 3905 111 153 0.471 0.13 0.10 0.480 0.11 0.12 4.773 0.09 0.16 -0.50 0.50 0.40  239.0  70  75
10709619 3279  50  53 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   61.7  10  12
10710711 3729  54 100 0.477 0.05 0.07 0.498 0.05 0.07 4.779 0.07 0.06 -0.10 0.10 0.10  351.2  34  70
10710753 3993 106  57 0.596 0.07 0.05 0.602 0.06 0.05 4.668 0.06 0.07  0.00 0.10 0.10  316.0  48  14
10711897 3900 116  50 0.537 0.08 0.05 0.559 0.08 0.05 4.726 0.06 0.08 -0.10 0.20 0.10  337.5  65  10
10712956 3605  50  50 0.321 0.05 0.05 0.342 0.07 0.05 4.958 0.06 0.07 -0.50 0.10 0.10  190.2  33  19
10713157 3749  50  83 0.450 0.05 0.07 0.461 0.05 0.07 4.796 0.07 0.07 -0.30 0.10 0.20   78.7  10  15
10713276 3659  50 121 0.451 0.05 0.08 0.474 0.05 0.07 4.806 0.09 0.06 -0.10 0.10 0.10  145.3  16  35
10716410 3583  51  50 0.279 0.05 0.06 0.293 0.06 0.07 5.015 0.10 0.06 -0.60 0.10 0.10  222.5  34  57
10716694 3399  57  65 0.337 0.08 0.05 0.339 0.09 0.05 4.913 0.06 0.09  0.00 0.10 0.10  141.3  35  22
10716868 3984  69  83 0.526 0.06 0.06 0.543 0.06 0.05 4.731 0.06 0.06 -0.30 0.20 0.20  304.6  42  50
10717575 3764  95 138 0.457 0.10 0.08 0.467 0.09 0.09 4.788 0.08 0.13 -0.30 0.20 0.20  259.0  64  66
10718101 3452  50  50 0.330 0.05 0.05 0.331 0.05 0.05 4.921 0.06 0.06 -0.10 0.10 0.10  225.7  10  10
10718727 3743  50  55 0.376 0.05 0.05 0.402 0.05 0.05 4.893 0.07 0.06 -0.60 0.10 0.10  317.7  34  52
10718806 3737 106  96 0.466 0.11 0.05 0.476 0.09 0.06 4.779 0.06 0.13 -0.20 0.20 0.10  269.5  71  43
10718859 3505  96  81 0.400 0.11 0.05 0.419 0.13 0.05 4.856 0.06 0.13  0.00 0.10 0.10  159.4  48  27
10722210 3788  67  50 0.490 0.05 0.05 0.520 0.05 0.05 4.774 0.06 0.06 -0.10 0.10 0.10  316.3  35  24
10724336 3404  77  54 0.340 0.11 0.05 0.343 0.12 0.05 4.911 0.06 0.13  0.00 0.10 0.10  125.9  42  13
10727884 3715  67  86 0.454 0.06 0.06 0.470 0.06 0.05 4.797 0.06 0.08 -0.20 0.10 0.10  148.2  24  24
10728438 3598  56  50 0.420 0.05 0.05 0.440 0.05 0.05 4.835 0.06 0.06 -0.10 0.10 0.10  123.1  14  10
10729684 3437  50  50 0.210 0.05 0.05 0.200 0.05 0.05 5.094 0.07 0.06 -0.60 0.10 0.10   82.4  13  18
10731229 3950  50  50 0.532 0.05 0.05 0.553 0.05 0.05 4.730 0.06 0.06 -0.20 0.10 0.10  257.4  18  24
10731839 3247  50  50 0.214 0.05 0.05 0.192 0.05 0.05 5.061 0.06 0.06  0.00 0.10 0.10   12.2  10  10
10732063 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10   80.9  10  12
10733307 3531  50  52 0.332 0.05 0.05 0.339 0.05 0.06 4.926 0.06 0.06 -0.30 0.10 0.10  118.3  13  19
10733308 3939  72  50 0.527 0.06 0.05 0.550 0.06 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  199.2  27  11
10734057 3739  51  57 0.444 0.05 0.05 0.459 0.05 0.05 4.805 0.06 0.07 -0.30 0.10 0.10  179.9  25  23
10737192 3630  50  81 0.437 0.05 0.07 0.459 0.05 0.06 4.820 0.07 0.06 -0.10 0.10 0.10  233.2  24  45
10737373 3403  50  50 0.260 0.05 0.05 0.260 0.05 0.05 5.023 0.06 0.06 -0.20 0.10 0.10  117.3  15  15
10747553 3948  50  60 0.550 0.05 0.05 0.571 0.05 0.05 4.714 0.06 0.06 -0.10 0.10 0.10  250.1  22  12
10749536 3677  50  64 0.410 0.05 0.06 0.431 0.05 0.05 4.848 0.07 0.06 -0.30 0.10 0.10  179.6  11  30
10750514 3942  50  50 0.548 0.05 0.05 0.570 0.05 0.05 4.716 0.06 0.06 -0.10 0.10 0.10  233.2  13  10
10752773 3912  50  94 0.549 0.05 0.05 0.552 0.05 0.06 4.702 0.06 0.06 -0.10 0.10 0.10  251.3  16  36
10753072 3489  50  50 0.350 0.05 0.05 0.362 0.05 0.05 4.909 0.06 0.06 -0.10 0.10 0.10  124.2  10  10
10775543 3953 145  54 0.536 0.13 0.05 0.555 0.12 0.05 4.725 0.06 0.13 -0.20 0.40 0.10  190.4  54  13
10776176 3710  64 104 0.380 0.05 0.10 0.406 0.06 0.08 4.887 0.12 0.06 -0.50 0.10 0.20  318.2  48 100
10776847 3677  65  76 0.360 0.06 0.08 0.386 0.07 0.08 4.913 0.11 0.08 -0.50 0.10 0.20  229.4  44  62
10777410 3365  63  50 0.305 0.09 0.05 0.303 0.10 0.05 4.952 0.06 0.11  0.00 0.10 0.10   83.3  25  13
10777448 3993  85  50 0.565 0.07 0.05 0.578 0.06 0.05 4.697 0.06 0.07 -0.10 0.20 0.10  345.2  52  16
10779603 3725  53  71 0.390 0.05 0.07 0.413 0.05 0.06 4.872 0.09 0.07 -0.50 0.10 0.20  106.6  15  23
10784067 3692  50  72 0.433 0.05 0.06 0.462 0.05 0.05 4.830 0.08 0.06 -0.20 0.10 0.10  195.9  23  34
10784657 3436  50  50 0.260 0.05 0.05 0.261 0.05 0.05 5.025 0.06 0.06 -0.30 0.10 0.10  180.9  18  20
10784717 3881  50  94 0.457 0.05 0.09 0.477 0.05 0.08 4.796 0.10 0.06 -0.50 0.10 0.30  267.7  25  68
10788479 3420  50  50 0.270 0.05 0.05 0.274 0.06 0.05 5.013 0.06 0.06 -0.20 0.10 0.10  127.6  21  18
10789552 3900 204  50 0.537 0.18 0.05 0.559 0.18 0.05 4.726 0.06 0.19 -0.10 0.50 0.10  325.7 128  10
10789884 3740  50  74 0.400 0.05 0.08 0.419 0.05 0.07 4.856 0.09 0.07 -0.50 0.10 0.20  181.8  26  42
10789903 3720  79  85 0.436 0.09 0.06 0.450 0.08 0.06 4.812 0.06 0.11 -0.30 0.20 0.10  206.5  46  34
10790693 3900 154  50 0.537 0.13 0.05 0.559 0.13 0.05 4.726 0.06 0.13 -0.10 0.40 0.10  329.7  97  10
10790812 3877  50  50 0.563 0.05 0.05 0.572 0.05 0.05 4.694 0.06 0.06  0.00 0.10 0.10  307.1  15  10
10790838 3564  50  57 0.401 0.05 0.05 0.419 0.05 0.05 4.854 0.06 0.06 -0.10 0.10 0.10  192.4  19  18
10793757 3557  61  63 0.430 0.07 0.05 0.452 0.08 0.05 4.827 0.06 0.07  0.00 0.10 0.10  120.8  22  14
10795668 3960  70  51 0.551 0.05 0.05 0.573 0.06 0.05 4.714 0.06 0.06 -0.10 0.20 0.10  264.7  32  14
10795891 3400  50  55 0.338 0.05 0.05 0.340 0.05 0.05 4.911 0.06 0.08  0.00 0.10 0.10   96.5  15  11
10796551 3863  79 106 0.497 0.08 0.07 0.501 0.06 0.08 4.746 0.06 0.10 -0.30 0.20 0.20  153.9  28  29
10796844 3730  50  50 0.393 0.05 0.05 0.416 0.05 0.05 4.868 0.06 0.06 -0.50 0.10 0.10  210.4  27  15
10797986 3947  50  50 0.540 0.05 0.05 0.567 0.05 0.05 4.727 0.06 0.06 -0.10 0.10 0.10  273.3  16  20
10798256 3980  92  60 0.549 0.09 0.05 0.554 0.08 0.05 4.703 0.06 0.10 -0.20 0.30 0.10  311.7  61  26
10798521 3604  50  50 0.460 0.05 0.05 0.473 0.05 0.05 4.788 0.06 0.06  0.00 0.10 0.10  122.9  10  10
10798828 3675  50  50 0.390 0.05 0.05 0.407 0.05 0.05 4.865 0.06 0.06 -0.40 0.10 0.10  300.0  18  15
10798990 3976 113  82 0.539 0.09 0.05 0.559 0.09 0.05 4.723 0.06 0.09 -0.20 0.30 0.10  348.8  74  43
10800330 3552  50  50 0.360 0.05 0.05 0.383 0.05 0.05 4.909 0.06 0.06 -0.20 0.10 0.10  113.6  10  10
10803272 3820  63  70 0.500 0.05 0.05 0.506 0.05 0.05 4.745 0.06 0.07 -0.20 0.10 0.10  247.4  32  28
10803430 3848  78  68 0.510 0.08 0.05 0.515 0.06 0.05 4.735 0.06 0.09 -0.20 0.20 0.10  239.9  42  26
10809344 3884  65  62 0.540 0.06 0.05 0.543 0.05 0.06 4.709 0.06 0.07 -0.10 0.10 0.10  262.0  33  28
10812504 3813  65  87 0.477 0.08 0.06 0.485 0.06 0.07 4.767 0.06 0.10 -0.30 0.20 0.20  231.3  43  42
10816687 3900 109 100 0.537 0.10 0.06 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  353.6  80  51
10843322 3484  50  51 0.350 0.05 0.05 0.360 0.07 0.05 4.906 0.06 0.07 -0.10 0.10 0.10  102.2  16  11
10843566 3970  83  53 0.554 0.06 0.05 0.574 0.07 0.05 4.710 0.06 0.06 -0.10 0.20 0.10  256.3  37  17
10843766 3279  50  50 0.110 0.05 0.05 0.100 0.05 0.05 5.354 0.09 0.06 -0.50 0.10 0.10   53.1  10  12
10844329 3976  62  75 0.539 0.05 0.05 0.559 0.05 0.05 4.723 0.06 0.06 -0.20 0.10 0.10  262.7  25  31
10844360 3519  64  50 0.340 0.07 0.05 0.359 0.09 0.05 4.930 0.06 0.09 -0.20 0.10 0.10  144.4  32  17
10847658 3903  61  57 0.523 0.06 0.05 0.541 0.07 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  264.1  38  20
10847670 3677  50  52 0.426 0.05 0.06 0.456 0.05 0.05 4.839 0.07 0.06 -0.20 0.10 0.10  321.0  15  50
10847910 3729 101 171 0.440 0.10 0.10 0.452 0.10 0.11 4.807 0.08 0.13 -0.30 0.20 0.20  369.4  97 119
10848709 3309  50  57 0.264 0.06 0.05 0.247 0.07 0.06 4.989 0.06 0.11  0.00 0.10 0.10  134.8  35  27
10849430 3929  50  64 0.525 0.05 0.05 0.547 0.05 0.05 4.736 0.06 0.06 -0.20 0.10 0.10  226.2  18  26
10849760 3929  91  59 0.541 0.07 0.05 0.564 0.07 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  409.1  64  31
10849890 3723  78  50 0.480 0.07 0.05 0.491 0.06 0.05 4.767 0.06 0.09 -0.10 0.20 0.10  341.3  59  17
10850139 3848  67  80 0.510 0.06 0.05 0.515 0.05 0.05 4.735 0.06 0.07 -0.20 0.10 0.10  137.2  18  15
10850518 3758  71  91 0.474 0.07 0.05 0.486 0.06 0.05 4.774 0.06 0.08 -0.20 0.20 0.10  128.9  21  19
10850848 3903  78 105 0.523 0.07 0.05 0.541 0.07 0.05 4.735 0.06 0.08 -0.20 0.20 0.10  460.0  82  59
10853806 3876  50  50 0.520 0.05 0.05 0.549 0.05 0.05 4.746 0.06 0.06 -0.10 0.10 0.10  200.5  15  15
10857517 3900  86  64 0.440 0.12 0.05 0.468 0.13 0.05 4.822 0.07 0.15 -0.60 0.50 0.10  402.3 122  56
10857583 3579  50  50 0.330 0.06 0.06 0.349 0.07 0.05 4.944 0.08 0.07 -0.40 0.10 0.10  110.2  20  21
10857982 3500  50  50 0.400 0.05 0.05 0.416 0.05 0.05 4.853 0.06 0.06  0.00 0.10 0.10  246.8  14  17
10858600 3925 167 385 0.501 0.17 0.17 0.528 0.18 0.20 4.761 0.12 0.19 -0.30 0.70 0.60  327.5 125 181
10861090 3501  60  50 0.360 0.06 0.05 0.372 0.08 0.05 4.897 0.06 0.08 -0.10 0.10 0.10  123.6  23  13
10862264 3777 196 184 0.527 0.14 0.06 0.544 0.13 0.07 4.731 0.06 0.15  0.00 0.30 0.20  348.7 111  66
10862550 3549  60  50 0.360 0.07 0.05 0.376 0.08 0.05 4.901 0.06 0.10 -0.20 0.10 0.10  138.9  29  16
10863494 3900 150  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.20 0.10  212.0  50  10
10864355 3914  50  55 0.516 0.05 0.05 0.543 0.05 0.05 4.748 0.06 0.06 -0.20 0.10 0.10  250.0  11  29
10866057 3960  91  60 0.551 0.06 0.05 0.573 0.07 0.05 4.714 0.06 0.06 -0.10 0.20 0.10  294.7  44  21
10866693 3770 103  81 0.479 0.10 0.05 0.489 0.09 0.05 4.767 0.06 0.12 -0.20 0.20 0.10  392.3  96  53
10872868 3431  50  51 0.313 0.05 0.05 0.310 0.05 0.05 4.938 0.06 0.06 -0.10 0.10 0.10   92.7  13  13
10873011 3606  50  50 0.487 0.05 0.05 0.511 0.05 0.05 4.773 0.06 0.06  0.20 0.10 0.10  175.1  10  10
10876913 3921  50  54 0.550 0.05 0.05 0.555 0.05 0.05 4.702 0.06 0.06 -0.10 0.10 0.10  256.9  23  10
10877239 3967  51  75 0.547 0.05 0.05 0.549 0.05 0.05 4.701 0.06 0.06 -0.20 0.20 0.10  245.9  28  22
10880514 3317  50  50 0.270 0.05 0.05 0.254 0.05 0.05 4.980 0.06 0.06  0.00 0.10 0.10  107.6  16  17
10880655 3514  51  50 0.370 0.05 0.05 0.385 0.06 0.05 4.887 0.06 0.06 -0.10 0.10 0.10  147.9  19  10
10904028 3323  50  50 0.275 0.05 0.05 0.260 0.05 0.05 4.975 0.06 0.07  0.00 0.10 0.10  168.0  26  28
10904510 3502  50  50 0.257 0.05 0.05 0.261 0.05 0.05 5.034 0.07 0.06 -0.50 0.10 0.10  187.5  30  34
10904518 3885  50  50 0.453 0.05 0.05 0.479 0.05 0.05 4.806 0.06 0.06 -0.50 0.20 0.10  463.0  56  29
10904621 3564  50  83 0.401 0.05 0.08 0.419 0.05 0.08 4.854 0.08 0.06 -0.10 0.10 0.10  178.5  17  41
10905105 3486  50  50 0.250 0.05 0.05 0.250 0.05 0.05 5.041 0.06 0.06 -0.50 0.10 0.10  100.0  10  13
10905192 3197  50  50 0.116 0.05 0.06 0.099 0.05 0.05 5.309 0.18 0.06  0.00 0.10 0.10   49.7  10  26
10905320 3973  68  71 0.560 0.05 0.05 0.572 0.05 0.05 4.699 0.06 0.06 -0.10 0.10 0.10  170.9  18  21
10907400 3316  50  50 0.270 0.05 0.07 0.253 0.05 0.09 4.981 0.08 0.06  0.00 0.10 0.20   63.8  10  18
10907415 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10   60.0  10  10
10908687 3584  50  50 0.410 0.05 0.05 0.432 0.05 0.05 4.848 0.06 0.06 -0.10 0.10 0.10  268.2  23  24
10909109 3662  56  50 0.400 0.05 0.05 0.424 0.06 0.05 4.861 0.07 0.06 -0.30 0.10 0.10  140.2  20  22
10909144 3796  52 103 0.449 0.05 0.09 0.461 0.05 0.10 4.798 0.07 0.07 -0.40 0.10 0.30  269.2  35  72
10909180 3457  50  50 0.333 0.06 0.05 0.337 0.07 0.05 4.922 0.06 0.09 -0.10 0.10 0.10  164.9  31  16
10909367 3804  50  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  135.7  10  10
10909979 3408  56  64 0.343 0.05 0.05 0.346 0.06 0.05 4.905 0.06 0.08  0.00 0.10 0.10  222.2  38  33
10914307 3678  55  50 0.460 0.05 0.05 0.472 0.05 0.05 4.787 0.06 0.06 -0.10 0.10 0.10  127.1  16  10
10916665 3804  50  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  339.2  26  13
10917536 3439  50  66 0.320 0.05 0.08 0.318 0.05 0.10 4.930 0.08 0.06 -0.10 0.10 0.10  134.5  14  38
10919037 3872  61 123 0.534 0.05 0.06 0.542 0.05 0.07 4.718 0.06 0.06 -0.10 0.10 0.10  320.9  36  56
10919711 3914  64  55 0.516 0.05 0.05 0.543 0.05 0.05 4.748 0.06 0.06 -0.20 0.10 0.10  280.6  26  33
10920281 3704  65  79 0.450 0.06 0.05 0.463 0.05 0.05 4.798 0.06 0.08 -0.20 0.10 0.10  200.1  32  30
10921076 3488  85  50 0.390 0.10 0.05 0.407 0.12 0.05 4.866 0.06 0.13  0.00 0.10 0.10   99.8  28  10
10922569 3798  54 101 0.471 0.05 0.07 0.480 0.05 0.08 4.774 0.06 0.07 -0.30 0.10 0.20  184.5  24  38
10924100 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10  120.8  13  17
10931959 3382  50  51 0.324 0.05 0.07 0.320 0.05 0.09 4.922 0.06 0.06  0.00 0.10 0.20   89.8  10  21
10932417 3241  50  50 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.06 0.06  0.00 0.10 0.10   47.3  10  10
10934587 3650  62  50 0.446 0.06 0.05 0.459 0.05 0.05 4.802 0.06 0.08 -0.10 0.10 0.10  200.2  30  11
10936170 3797  60  50 0.510 0.05 0.05 0.517 0.05 0.05 4.737 0.06 0.07 -0.10 0.10 0.10  193.3  23  10
10936877 3907  53 107 0.468 0.05 0.09 0.485 0.05 0.08 4.784 0.10 0.06 -0.50 0.10 0.30  321.3  32  83
10938188 3498  52  53 0.360 0.05 0.05 0.372 0.05 0.05 4.896 0.06 0.06 -0.10 0.10 0.10   81.7  10  10
10959566 3623  51  50 0.380 0.05 0.05 0.398 0.06 0.05 4.878 0.06 0.07 -0.30 0.10 0.10   53.6  10  10
10960118 3804  50  95 0.472 0.05 0.06 0.484 0.05 0.07 4.775 0.06 0.06 -0.30 0.10 0.20  249.0  22  49
10960296 3646  56  93 0.350 0.06 0.09 0.369 0.06 0.09 4.917 0.11 0.08 -0.50 0.10 0.20  166.6  28  54
10960422 3900 141  50 0.537 0.11 0.05 0.559 0.11 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  342.1  87  10
10960429 3611  51 103 0.426 0.05 0.08 0.449 0.05 0.08 4.832 0.09 0.06 -0.10 0.10 0.10  268.9  30  66
10960488 3971  50  50 0.590 0.05 0.05 0.596 0.05 0.05 4.672 0.06 0.06  0.00 0.10 0.10  331.1  15  10
10960823 3554  51  58 0.360 0.05 0.06 0.384 0.07 0.06 4.911 0.08 0.07 -0.20 0.10 0.10  152.8  25  30
10961065 3900 143  63 0.537 0.14 0.05 0.559 0.14 0.05 4.726 0.06 0.14 -0.10 0.40 0.10  384.5 119  21
10961247 3720  50  63 0.436 0.05 0.05 0.450 0.05 0.05 4.812 0.06 0.07 -0.30 0.10 0.10   53.6  10  10
10963429 3552  51  50 0.360 0.06 0.05 0.383 0.07 0.05 4.909 0.06 0.07 -0.20 0.10 0.10  119.6  20  11
10966125 3609  50  61 0.370 0.05 0.06 0.396 0.05 0.06 4.899 0.08 0.06 -0.30 0.10 0.10  221.3  15  44
10966172 3401  58  63 0.290 0.06 0.08 0.282 0.06 0.10 4.964 0.08 0.09 -0.10 0.10 0.10  117.2  25  36
10966394 3900 107  50 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  252.4  56  10
10966772 3967  72  73 0.547 0.07 0.05 0.549 0.06 0.05 4.701 0.06 0.08 -0.20 0.20 0.10  362.6  54  34
10969707 3865  73  93 0.533 0.06 0.05 0.538 0.05 0.06 4.715 0.06 0.07 -0.10 0.10 0.10  335.2  45  48
10972269 3900  69  52 0.537 0.06 0.05 0.559 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  347.3  52  17
10972910 3395  62  73 0.334 0.06 0.05 0.333 0.06 0.06 4.913 0.06 0.08  0.00 0.10 0.10  163.3  31  27
10973447 3522  95  51 0.410 0.11 0.05 0.430 0.12 0.05 4.847 0.06 0.13  0.00 0.10 0.10  145.5  41  15
10975238 3794  69  74 0.490 0.06 0.05 0.497 0.05 0.05 4.755 0.06 0.08 -0.20 0.10 0.10  186.9  27  23
10975568 3749 118  54 0.508 0.08 0.05 0.538 0.09 0.05 4.758 0.06 0.08  0.00 0.20 0.10  216.8  43  18
10977498 3898 105  50 0.530 0.07 0.05 0.556 0.08 0.05 4.735 0.06 0.07 -0.10 0.20 0.10  222.7  38  15
10979521 3985  68  83 0.570 0.05 0.05 0.570 0.05 0.06 4.682 0.06 0.06 -0.10 0.10 0.10  157.4  17  18
10979716 3887  91  71 0.524 0.06 0.06 0.553 0.07 0.05 4.743 0.06 0.06 -0.10 0.20 0.10  296.9  46  42
10990889 3461  50  50 0.380 0.05 0.05 0.389 0.05 0.05 4.869 0.06 0.06  0.00 0.10 0.10  108.5  10  10
10992809 3403  50  53 0.341 0.05 0.05 0.343 0.05 0.05 4.910 0.06 0.06  0.00 0.10 0.10  110.8  15  11
11013072 3545  56  50 0.429 0.05 0.05 0.443 0.05 0.05 4.819 0.06 0.06  0.00 0.10 0.10  185.7  22  12
11013096 3599  66  88 0.373 0.07 0.09 0.390 0.08 0.09 4.885 0.10 0.10 -0.30 0.10 0.20  124.8  27  36
11013917 3741  50  65 0.396 0.05 0.06 0.421 0.05 0.05 4.868 0.07 0.06 -0.50 0.10 0.10  252.6  27  43
11014172 3993  90  84 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  528.5  49  35
11014396 3900 138 118 0.537 0.09 0.07 0.559 0.09 0.06 4.726 0.07 0.09 -0.10 0.20 0.20  519.4 115  88
11015032 3865  97  51 0.546 0.06 0.05 0.576 0.07 0.05 4.724 0.06 0.06  0.00 0.10 0.10  321.8  47  21
11015175 3370  50  50 0.313 0.05 0.05 0.306 0.05 0.05 4.933 0.06 0.07  0.00 0.10 0.10  105.8  16  13
11017110 3587  50  51 0.410 0.05 0.05 0.429 0.05 0.05 4.845 0.06 0.06 -0.10 0.10 0.10  223.3  20  23
11017355 3329  55  50 0.270 0.07 0.05 0.268 0.09 0.05 5.004 0.08 0.09  0.00 0.10 0.10  106.0  29  22
11017875 3698  50  50 0.444 0.05 0.05 0.465 0.05 0.05 4.811 0.06 0.06 -0.20 0.10 0.10  204.3  13  10
11018382 3595  99  92 0.362 0.10 0.08 0.387 0.13 0.07 4.908 0.10 0.13 -0.30 0.20 0.10  300.5  96  79
11018536 3900 154  50 0.537 0.12 0.05 0.559 0.12 0.05 4.726 0.06 0.12 -0.10 0.30 0.10  355.4  98  10
11018537 3903 160 104 0.523 0.18 0.05 0.541 0.18 0.05 4.735 0.06 0.21 -0.20 0.70 0.10  361.9 145  41
11019428 3754  87  78 0.473 0.09 0.05 0.483 0.08 0.05 4.773 0.06 0.12 -0.20 0.20 0.10  318.1  73  43
11025770 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   47.1  10  10
11026183 3929  54  50 0.541 0.05 0.05 0.564 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  321.5  25  18
11026645 3900  92  56 0.510 0.07 0.05 0.538 0.07 0.05 4.754 0.06 0.06 -0.20 0.20 0.10  321.8  52  39
11026717 3379  63  67 0.321 0.06 0.05 0.316 0.06 0.06 4.925 0.06 0.09  0.00 0.10 0.10  178.3  36  33
11027361 3755  50  54 0.400 0.05 0.05 0.428 0.05 0.05 4.866 0.08 0.06 -0.50 0.10 0.10  209.4  25  34
11027877 3258  50  50 0.220 0.05 0.05 0.203 0.06 0.05 5.061 0.06 0.09  0.00 0.10 0.10   76.7  18  12
11028123 3538  57  60 0.360 0.07 0.05 0.374 0.08 0.06 4.898 0.06 0.09 -0.20 0.10 0.10  156.0  30  26
11028184 3538  50  51 0.457 0.05 0.05 0.475 0.05 0.05 4.796 0.06 0.06  0.20 0.10 0.10  154.0  12  11
11029233 3761  50  65 0.405 0.05 0.07 0.431 0.05 0.06 4.858 0.09 0.06 -0.50 0.10 0.20  176.6  22  36
11031515 3778  50  89 0.500 0.05 0.06 0.513 0.05 0.06 4.750 0.06 0.06 -0.10 0.10 0.10  109.0  10  18
11031746 3498  50  59 0.360 0.05 0.07 0.372 0.05 0.08 4.896 0.08 0.06 -0.10 0.10 0.10  145.8  15  34
11033251 3787  75  51 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.08 -0.10 0.10 0.10  207.3  31  10
11034335 3368  50  54 0.312 0.05 0.05 0.304 0.05 0.06 4.935 0.06 0.07  0.00 0.10 0.10  111.6  17  16
11036239 3826 102  66 0.520 0.09 0.05 0.526 0.07 0.06 4.728 0.06 0.11 -0.10 0.20 0.10  251.2  52  23
11036956 3608  64  50 0.420 0.06 0.05 0.441 0.06 0.05 4.836 0.06 0.07 -0.10 0.10 0.10  189.8  31  13
11037498 3982  96  50 0.594 0.07 0.05 0.598 0.05 0.05 4.667 0.06 0.07  0.00 0.10 0.10  226.8  33  10
11042875 3884  50  82 0.540 0.05 0.05 0.543 0.05 0.06 4.709 0.06 0.06 -0.10 0.10 0.10  254.6  17  34
11043484 3921  50  50 0.542 0.05 0.05 0.561 0.05 0.05 4.720 0.06 0.06 -0.10 0.10 0.10  336.5  26  15
11043742 3993  84  50 0.588 0.05 0.05 0.608 0.06 0.05 4.684 0.06 0.06  0.00 0.10 0.10  299.3  36  16
11044576 3994  50  74 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  375.6  11  54
11044731 3794  58  50 0.490 0.05 0.05 0.497 0.05 0.05 4.755 0.06 0.07 -0.20 0.10 0.10  259.3  33  10
11046072 3898  63  50 0.530 0.05 0.05 0.556 0.05 0.05 4.735 0.06 0.06 -0.10 0.10 0.10  323.4  32  20
11046698 3806  84  50 0.540 0.07 0.05 0.551 0.06 0.05 4.715 0.06 0.08  0.00 0.10 0.10  267.3  42  10
11067941 3427  50  50 0.310 0.05 0.05 0.306 0.05 0.05 4.942 0.06 0.06 -0.10 0.10 0.10   78.6  10  10
11068835 3625  50  52 0.470 0.05 0.05 0.483 0.05 0.05 4.778 0.06 0.06  0.00 0.10 0.10  307.8  26  20
11069034 3328  50  52 0.217 0.05 0.06 0.201 0.05 0.07 5.069 0.08 0.06 -0.20 0.10 0.10   85.2  12  24
11069344 3474  51  52 0.306 0.05 0.05 0.320 0.07 0.05 4.974 0.07 0.06 -0.20 0.10 0.10  103.6  18  17
11070966 3587  67  50 0.410 0.06 0.05 0.429 0.07 0.05 4.845 0.06 0.08 -0.10 0.10 0.10  156.0  26  14
11071041 3587  50  51 0.410 0.05 0.05 0.429 0.05 0.05 4.845 0.06 0.06 -0.10 0.10 0.10  112.6  10  11
11073120 3468  54  67 0.340 0.06 0.05 0.346 0.07 0.05 4.915 0.06 0.08 -0.10 0.10 0.10  144.7  26  21
11074746 3585  50  70 0.260 0.05 0.09 0.269 0.05 0.10 5.037 0.13 0.06 -0.70 0.10 0.20  170.1  26  66
11075006 3974  51  51 0.578 0.05 0.05 0.606 0.05 0.05 4.697 0.06 0.06  0.00 0.10 0.10  289.2  14  17
11075119 3617  60  60 0.330 0.06 0.06 0.350 0.08 0.06 4.946 0.08 0.08 -0.50 0.10 0.10  217.4  43  46
11075611 3410  50  59 0.346 0.05 0.05 0.349 0.05 0.05 4.904 0.06 0.07  0.00 0.10 0.10  101.8  13  14
11075633 3622  61  84 0.430 0.05 0.07 0.451 0.05 0.07 4.826 0.08 0.06 -0.10 0.10 0.10  233.9  28  50
11075688 3418 109  50 0.350 0.15 0.05 0.356 0.17 0.05 4.901 0.06 0.19  0.00 0.20 0.10  193.8  86  20
11075709 3451  55  50 0.370 0.05 0.05 0.380 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  153.6  18  16
11075917 3723  55  50 0.480 0.05 0.05 0.491 0.05 0.05 4.767 0.06 0.06 -0.10 0.10 0.10  251.0  29  15
11081359 3682  50  50 0.434 0.05 0.05 0.458 0.05 0.05 4.824 0.06 0.06 -0.20 0.10 0.10  136.8  12  10
11081855 3939  57  80 0.550 0.05 0.05 0.563 0.05 0.05 4.708 0.06 0.06 -0.10 0.10 0.10  279.2  27  38
11083500 3900  62  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  261.5  25  10
11085850 3878  50  85 0.535 0.05 0.06 0.545 0.05 0.06 4.719 0.06 0.06 -0.10 0.10 0.10  186.3  11  27
11086755 3632  50  50 0.437 0.05 0.05 0.451 0.05 0.05 4.812 0.06 0.06 -0.10 0.10 0.10  107.7  10  10
11091294 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  374.1  10  10
11091336 3640  50  50 0.410 0.05 0.05 0.434 0.05 0.05 4.850 0.07 0.06 -0.20 0.10 0.10  202.5  10  31
11092783 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  335.4  10  10
11093009 3924  51  50 0.522 0.05 0.05 0.546 0.05 0.05 4.740 0.06 0.06 -0.20 0.10 0.10  234.8  14  10
11098113 3402  50  75 0.260 0.05 0.09 0.259 0.05 0.10 5.023 0.11 0.06 -0.20 0.10 0.10  107.4  16  41
11121922 3486  50  51 0.250 0.05 0.05 0.251 0.05 0.06 5.041 0.09 0.06 -0.50 0.10 0.10  139.4  20  34
11122350 3665  90  82 0.430 0.08 0.06 0.446 0.08 0.06 4.822 0.07 0.10 -0.20 0.10 0.10  297.1  64  53
11122711 3683  57  71 0.368 0.05 0.06 0.392 0.06 0.07 4.900 0.08 0.07 -0.50 0.10 0.20  198.1  33  40
11124072 3653  50  50 0.420 0.05 0.05 0.443 0.05 0.05 4.839 0.06 0.06 -0.20 0.10 0.10  177.9  11  22
11124116 3957  56  79 0.535 0.05 0.05 0.554 0.05 0.05 4.725 0.06 0.06 -0.20 0.10 0.10  216.5  20  26
11124203 3600  69  59 0.420 0.07 0.05 0.434 0.07 0.05 4.829 0.06 0.09 -0.10 0.10 0.10   94.5  18  10
11124523 3620 108  50 0.468 0.10 0.05 0.481 0.10 0.05 4.781 0.06 0.12  0.00 0.10 0.10  233.4  58  16
11124905 3900  78  52 0.537 0.06 0.05 0.559 0.07 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  194.3  29  10
11127082 3608  62  50 0.450 0.06 0.05 0.480 0.07 0.05 4.814 0.06 0.06  0.00 0.10 0.10  171.4  28  16
11127129 3848  50  54 0.510 0.05 0.05 0.515 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  128.7  10  11
11128262 3914  50  50 0.536 0.05 0.05 0.561 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  305.0  26  18
11128684 3729 151  62 0.514 0.14 0.05 0.524 0.12 0.05 4.735 0.06 0.16  0.00 0.20 0.10  383.7 123  22
11129075 3815  82  89 0.498 0.07 0.05 0.505 0.05 0.05 4.747 0.06 0.08 -0.20 0.10 0.10  181.0  29  23
11129587 3962 102 120 0.512 0.09 0.08 0.538 0.09 0.06 4.751 0.09 0.09 -0.30 0.40 0.20  398.0  80  86
11129738 3979  75  53 0.523 0.06 0.05 0.542 0.06 0.05 4.735 0.06 0.06 -0.30 0.20 0.10  336.5  50  33
11133485 3794  73  59 0.475 0.05 0.05 0.503 0.05 0.05 4.788 0.07 0.06 -0.20 0.10 0.10  337.3  43  45
11133944 3302  50  50 0.219 0.05 0.05 0.200 0.05 0.05 5.057 0.06 0.06 -0.10 0.10 0.10  108.2  11  10
11134144 3940  83  72 0.540 0.06 0.05 0.566 0.06 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  471.4  67  40
11136865 3992  50  82 0.543 0.05 0.05 0.563 0.05 0.05 4.720 0.06 0.06 -0.20 0.10 0.10  409.8  27  38
11137723 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   58.0  10  10
11138259 3921  78  61 0.466 0.08 0.05 0.491 0.08 0.05 4.793 0.07 0.09 -0.50 0.30 0.10  473.6  89  63
11138740 3985  62  51 0.560 0.05 0.05 0.578 0.05 0.05 4.704 0.06 0.06 -0.10 0.10 0.10  476.7  45  26
11140425 3525  50  50 0.370 0.05 0.05 0.386 0.05 0.05 4.889 0.06 0.06 -0.10 0.10 0.10  263.7  24  32
11140792 3552  81  50 0.360 0.08 0.05 0.383 0.11 0.05 4.909 0.06 0.09 -0.20 0.20 0.10  140.5  34  17
11145556 3994  50  50 0.570 0.05 0.05 0.574 0.05 0.05 4.686 0.06 0.06 -0.10 0.10 0.10  272.7  12  10
11147271 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10   81.5  10  10
11147524 3967  75  98 0.547 0.07 0.05 0.549 0.06 0.05 4.701 0.06 0.08 -0.20 0.20 0.10  327.9  52  40
11152189 3799  63  75 0.492 0.06 0.05 0.499 0.05 0.05 4.753 0.06 0.08 -0.20 0.10 0.10  271.3  39  32
11175820 3862 139 117 0.560 0.11 0.05 0.566 0.09 0.06 4.694 0.06 0.12  0.00 0.20 0.20  490.5 119  62
11176326 3385  82 110 0.106 0.05 0.05 0.099 0.05 0.05 5.388 0.19 0.06 -1.50 0.80 0.80   37.0  10  18
11179443 3841  55  61 0.419 0.06 0.05 0.447 0.06 0.05 4.844 0.07 0.07 -0.60 0.20 0.10  407.4  66  60
11180776 3900 109  50 0.537 0.09 0.05 0.559 0.10 0.05 4.726 0.06 0.08 -0.10 0.30 0.10  156.2  34  10
11181126 3848  75  77 0.510 0.06 0.05 0.515 0.05 0.05 4.735 0.06 0.08 -0.20 0.10 0.10  295.2  42  33
11181373 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.07 -0.10 0.10 0.10  164.6  23  11
11187207 3578  50  50 0.400 0.05 0.05 0.421 0.06 0.05 4.859 0.06 0.06 -0.10 0.10 0.10  130.5  18  13
11187837 3770  73  83 0.479 0.06 0.05 0.489 0.05 0.05 4.767 0.06 0.08 -0.20 0.10 0.10  239.8  36  35
11188196 3896  94  50 0.570 0.07 0.05 0.576 0.06 0.05 4.687 0.06 0.08  0.00 0.10 0.10  177.8  29  10
11188536 3804  96  68 0.513 0.09 0.05 0.519 0.08 0.05 4.734 0.06 0.11 -0.10 0.20 0.10  312.3  67  21
11188762 3741  67  65 0.392 0.07 0.06 0.422 0.08 0.05 4.876 0.08 0.08 -0.50 0.20 0.10  326.9  61  59
11189348 3780  71  93 0.435 0.07 0.08 0.459 0.06 0.07 4.823 0.10 0.08 -0.40 0.20 0.20  238.2  40  57
11190294 3980  86 111 0.550 0.05 0.07 0.577 0.05 0.06 4.719 0.07 0.06 -0.10 0.10 0.20  256.1  26  46
11190974 3994  65  73 0.550 0.05 0.05 0.560 0.05 0.05 4.706 0.06 0.06 -0.20 0.10 0.10  201.6  19  21
11192235 3815  53  77 0.498 0.05 0.05 0.505 0.05 0.05 4.747 0.06 0.07 -0.20 0.10 0.10  262.2  32  31
11193890 3731  77  52 0.482 0.08 0.05 0.496 0.07 0.05 4.767 0.06 0.09 -0.10 0.20 0.10  250.4  45  14
11197079 3876  73 136 0.530 0.05 0.07 0.546 0.05 0.07 4.727 0.07 0.06 -0.10 0.10 0.20  539.3  65 107
11198379 3820  58  93 0.480 0.06 0.06 0.487 0.05 0.07 4.763 0.06 0.08 -0.30 0.10 0.20  248.1  33  44
11198419 3827  56  75 0.462 0.05 0.07 0.471 0.05 0.09 4.782 0.06 0.07 -0.40 0.10 0.30  265.0  35  58
11198525 3914 101  67 0.516 0.09 0.05 0.543 0.09 0.05 4.748 0.06 0.09 -0.20 0.30 0.10  282.2  59  36
11200069 3546  50  50 0.430 0.05 0.05 0.443 0.05 0.05 4.818 0.06 0.06  0.00 0.10 0.10  189.8  17  14
11205518 3797  79 155 0.428 0.08 0.12 0.442 0.07 0.13 4.821 0.11 0.11 -0.50 0.20 0.40  253.4  52  99
11228802 3535  98  50 0.420 0.11 0.05 0.439 0.12 0.05 4.834 0.06 0.13  0.00 0.10 0.10  266.2  78  18
11229244 3650  62  50 0.440 0.05 0.05 0.465 0.06 0.05 4.819 0.06 0.06 -0.10 0.10 0.10  175.2  24  11
11231086 3994  82  92 0.554 0.05 0.07 0.583 0.06 0.05 4.717 0.07 0.06 -0.10 0.20 0.10  196.2  19  32
11233004 3811  54  78 0.455 0.06 0.06 0.466 0.05 0.07 4.790 0.06 0.08 -0.40 0.10 0.20  112.5  15  20
11233075 3882 127  99 0.550 0.08 0.05 0.581 0.09 0.05 4.722 0.06 0.07  0.00 0.20 0.10  514.0  90  58
11234990 3528  66  76 0.420 0.05 0.05 0.433 0.05 0.05 4.828 0.06 0.06  0.00 0.10 0.10  213.3  26  27
11235958 3952  93  55 0.550 0.08 0.05 0.572 0.09 0.05 4.716 0.06 0.07 -0.10 0.30 0.10  222.3  42  10
11236090 3885  57  50 0.453 0.06 0.05 0.479 0.06 0.05 4.806 0.06 0.06 -0.50 0.20 0.10  363.4  51  27
11236224 3980 122  79 0.541 0.11 0.05 0.560 0.11 0.05 4.720 0.06 0.11 -0.20 0.40 0.10  348.0  85  39
11236987 3663  50  53 0.260 0.05 0.10 0.270 0.05 0.11 5.039 0.13 0.06 -0.90 0.10 0.30  210.5  26  87
11237082 3230  50  50 0.122 0.05 0.05 0.107 0.05 0.05 5.294 0.14 0.06 -0.10 0.10 0.10   58.3  10  22
11237304 3690  96  88 0.445 0.08 0.06 0.468 0.09 0.05 4.812 0.07 0.10 -0.20 0.10 0.10  217.8  49  35
11240969 3521  50  59 0.350 0.05 0.05 0.360 0.05 0.06 4.907 0.06 0.06 -0.20 0.10 0.10  128.2  16  21
11241109 3396  50  50 0.335 0.05 0.05 0.335 0.05 0.05 4.913 0.06 0.07  0.00 0.10 0.10   57.0  10  10
11241179 3813  85 102 0.477 0.09 0.07 0.485 0.07 0.08 4.767 0.07 0.11 -0.30 0.20 0.20  286.4  60  58
11242724 3775 100 181 0.569 0.05 0.06 0.581 0.05 0.08 4.692 0.06 0.06  0.30 0.10 0.20  255.6  28  41
11243269 3763  63 121 0.492 0.05 0.07 0.510 0.05 0.07 4.762 0.07 0.06 -0.10 0.10 0.10  409.8  48  83
11243547 3754  70  55 0.430 0.07 0.05 0.443 0.06 0.05 4.818 0.06 0.09 -0.40 0.20 0.10  142.4  25  18
11243831 3894  50  73 0.465 0.05 0.06 0.479 0.05 0.06 4.784 0.06 0.06 -0.50 0.10 0.20  224.8  21  36
11243933 3788  50  50 0.532 0.05 0.05 0.547 0.05 0.05 4.724 0.06 0.06  0.00 0.10 0.10  422.7  25  17
11244150 3741  50  76 0.488 0.05 0.05 0.498 0.05 0.06 4.758 0.06 0.06 -0.10 0.10 0.10  168.3  10  24
11245261 3564  50  88 0.401 0.05 0.08 0.419 0.05 0.08 4.854 0.09 0.06 -0.10 0.10 0.10  158.4  11  39
11245312 3502  50  50 0.400 0.05 0.05 0.417 0.05 0.05 4.854 0.06 0.06  0.00 0.10 0.10  268.9  10  10
11245482 3694 102 111 0.455 0.09 0.09 0.485 0.11 0.07 4.808 0.10 0.10 -0.10 0.20 0.10  387.0  96  95
11246355 3889  50  87 0.541 0.05 0.05 0.546 0.05 0.06 4.709 0.06 0.06 -0.10 0.10 0.10  167.2  10  22
11250167 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  287.0  22  24
11250701 3554  62  87 0.370 0.07 0.07 0.386 0.08 0.07 4.888 0.08 0.10 -0.20 0.10 0.10  221.9  47  52
11251458 3634  50  50 0.245 0.05 0.10 0.249 0.05 0.11 5.057 0.13 0.06 -0.90 0.20 0.30  118.0  19  48
11251525 3518 216 238 0.410 0.27 0.15 0.428 0.30 0.16 4.844 0.15 0.39  0.00 0.50 0.30  197.0 136 106
11253716 3914  59  50 0.536 0.05 0.05 0.561 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  306.8  27  18
11254493 3804  84  91 0.513 0.08 0.06 0.519 0.07 0.06 4.734 0.06 0.10 -0.10 0.20 0.10  263.9  50  42
11285727 3681  51  67 0.440 0.05 0.05 0.462 0.05 0.05 4.816 0.06 0.06 -0.20 0.10 0.10  176.6  16  25
11287362 3378  50  50 0.320 0.05 0.05 0.315 0.05 0.05 4.926 0.06 0.06  0.00 0.10 0.10  168.7  19  15
11288509 3587  50  59 0.380 0.05 0.06 0.407 0.05 0.06 4.888 0.08 0.06 -0.20 0.10 0.10  165.8  11  32
11288659 3606  60  78 0.327 0.06 0.09 0.342 0.07 0.10 4.942 0.11 0.08 -0.50 0.10 0.20  115.2  22  35
11289422 3900 175  50 0.537 0.15 0.05 0.559 0.15 0.05 4.726 0.06 0.15 -0.10 0.40 0.10  183.8  61  10
11293744 3848  50  51 0.510 0.05 0.05 0.515 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  390.6  18  34
11295354 3662  50  63 0.400 0.05 0.06 0.424 0.05 0.05 4.861 0.08 0.06 -0.30 0.10 0.10  222.4  26  40
11295657 3296  51 126 0.213 0.09 0.14 0.196 0.09 0.16 5.072 0.17 0.24 -0.10 0.30 0.20  146.1  65 108
11295715 3942  83  50 0.548 0.06 0.05 0.570 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  372.3  56  14
11296078 3431  50  71 0.360 0.05 0.07 0.367 0.05 0.08 4.890 0.06 0.06  0.00 0.10 0.20  143.5  15  33
11297141 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.06 -0.10 0.10 0.10   80.4  10  10
11298135 3405  50  50 0.340 0.05 0.05 0.346 0.05 0.05 4.914 0.06 0.06  0.00 0.10 0.10  125.1  12  10
11298815 3848  69  50 0.510 0.05 0.05 0.540 0.05 0.05 4.756 0.06 0.06 -0.10 0.10 0.10  252.7  26  19
11299032 3535  50  50 0.420 0.05 0.05 0.439 0.05 0.05 4.834 0.06 0.06  0.00 0.10 0.10  291.7  27  24
11299900 3900 115  50 0.537 0.06 0.05 0.559 0.06 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  320.5  51  31
11303706 3498  58  96 0.360 0.05 0.09 0.372 0.05 0.10 4.896 0.10 0.06 -0.10 0.10 0.10  160.0  21  51
11304296 3623  50  53 0.304 0.05 0.06 0.325 0.06 0.06 4.984 0.10 0.06 -0.60 0.10 0.10  220.8  31  51
11305240 3804  87  69 0.513 0.09 0.05 0.519 0.07 0.05 4.734 0.06 0.10 -0.10 0.20 0.10  246.9  49  16
11305274 3651  61  67 0.400 0.06 0.05 0.417 0.06 0.06 4.854 0.06 0.08 -0.30 0.10 0.10  199.6  34  33
11305432 3519  56  50 0.340 0.06 0.05 0.359 0.08 0.05 4.930 0.06 0.08 -0.20 0.10 0.10  143.0  28  15
11305467 3593  50  50 0.264 0.05 0.05 0.273 0.05 0.06 5.030 0.08 0.06 -0.70 0.10 0.10  201.6  28  41
11309213 3622  63  86 0.339 0.06 0.09 0.351 0.07 0.10 4.923 0.11 0.09 -0.50 0.10 0.20  175.7  35  56
11337141 3767  78  79 0.479 0.07 0.05 0.488 0.05 0.05 4.766 0.06 0.09 -0.20 0.10 0.10  167.8  28  22
11338236 3612  64  76 0.193 0.05 0.09 0.185 0.05 0.11 5.133 0.15 0.10 -1.20 0.40 0.40  146.8  34  71
11339795 3367  50  93 0.310 0.05 0.10 0.302 0.05 0.12 4.936 0.09 0.06  0.00 0.10 0.20   78.4  11  28
11340510 3846  71  70 0.490 0.08 0.05 0.495 0.06 0.07 4.753 0.06 0.10 -0.30 0.20 0.20  253.2  48  35
11340991 3659  74  99 0.302 0.09 0.11 0.324 0.12 0.10 4.988 0.15 0.11 -0.70 0.40 0.20  165.4  50  68
11341234 3753  85 130 0.380 0.11 0.10 0.406 0.13 0.09 4.887 0.13 0.15 -0.60 0.40 0.30  364.8 112 123
11341546 3994  75  73 0.550 0.06 0.05 0.560 0.06 0.05 4.706 0.06 0.07 -0.20 0.20 0.10  447.0  63  47
11341823 3469 143  72 0.385 0.18 0.05 0.395 0.21 0.05 4.863 0.06 0.23  0.00 0.30 0.10  248.7 127  32
11343461 3471  50  73 0.290 0.05 0.08 0.286 0.05 0.09 4.971 0.08 0.08 -0.30 0.10 0.10  136.9  26  41
11347828 3900  55 102 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  376.4  39  59
11347963 3621  90  67 0.430 0.08 0.05 0.447 0.08 0.05 4.822 0.06 0.10 -0.10 0.10 0.10  214.2  47  22
11348237 3898  76 109 0.490 0.08 0.08 0.493 0.06 0.09 4.751 0.07 0.10 -0.40 0.20 0.30  358.6  64  80
11348285 3711  71  51 0.340 0.11 0.05 0.362 0.14 0.05 4.934 0.07 0.15 -0.70 0.40 0.10  277.4  94  47
11348997 3688  87  56 0.497 0.08 0.05 0.511 0.07 0.05 4.755 0.06 0.08  0.00 0.10 0.10  226.6  43  15
11349556 3650  50  50 0.350 0.05 0.05 0.371 0.05 0.05 4.919 0.07 0.06 -0.50 0.10 0.10  178.1  25  30
11350063 3418  50  50 0.250 0.05 0.05 0.248 0.05 0.05 5.036 0.06 0.06 -0.30 0.10 0.10   98.6  10  10
11350555 3669  91  79 0.410 0.09 0.06 0.429 0.10 0.06 4.845 0.07 0.12 -0.30 0.20 0.10  213.6  55  39
11352541 3799  74 101 0.492 0.07 0.05 0.499 0.06 0.06 4.753 0.06 0.08 -0.20 0.20 0.10  292.7  50  43
11356900 3929 102  53 0.541 0.08 0.05 0.564 0.09 0.05 4.724 0.06 0.08 -0.10 0.30 0.10  355.0  67  23
11357275 3669  50  50 0.360 0.06 0.05 0.383 0.06 0.05 4.908 0.06 0.08 -0.50 0.10 0.10  289.3  50  25
11358145 3461  50  51 0.380 0.05 0.05 0.390 0.05 0.05 4.870 0.06 0.06  0.00 0.10 0.10  246.0  23  25
11359630 3953 149  71 0.536 0.13 0.05 0.555 0.12 0.05 4.725 0.06 0.13 -0.20 0.40 0.10  344.6 100  30
11359819 3498  64  75 0.360 0.06 0.08 0.372 0.06 0.09 4.896 0.09 0.08 -0.10 0.10 0.10  216.3  38  59
11359869 3894  50  80 0.465 0.05 0.08 0.479 0.05 0.08 4.784 0.08 0.06 -0.50 0.10 0.30  171.2  15  38
11359967 3488  50  67 0.232 0.05 0.06 0.227 0.05 0.07 5.062 0.09 0.06 -0.60 0.10 0.10  149.4  21  45
11360739 3587  55  67 0.380 0.05 0.07 0.407 0.07 0.06 4.888 0.09 0.06 -0.20 0.10 0.10  173.0  26  36
11389341 3617  50  50 0.400 0.05 0.05 0.420 0.05 0.05 4.858 0.06 0.06 -0.20 0.10 0.10   87.4  10  12
11389563 3569  50  50 0.370 0.05 0.05 0.395 0.05 0.05 4.898 0.06 0.06 -0.20 0.10 0.10  162.8  15  13
11389719 3868  94  58 0.445 0.11 0.05 0.473 0.11 0.05 4.815 0.06 0.13 -0.50 0.40 0.10  380.3 100  44
11390683 3900 241  50 0.537 0.18 0.05 0.559 0.19 0.05 4.726 0.06 0.19 -0.10 0.40 0.10  253.6 102  10
11390731 3710  57  50 0.460 0.05 0.05 0.491 0.05 0.05 4.803 0.06 0.06 -0.10 0.10 0.10  384.0  45  28
11391176 3335  50  50 0.220 0.06 0.05 0.207 0.06 0.05 5.069 0.06 0.11 -0.20 0.20 0.10  124.4  34  21
11391259 3953 123 106 0.536 0.11 0.05 0.555 0.11 0.05 4.725 0.06 0.11 -0.20 0.40 0.10  566.2 139  72
11391702 3900  84  63 0.537 0.08 0.05 0.559 0.09 0.05 4.726 0.06 0.08 -0.10 0.30 0.10  283.1  55  15
11393472 3395  50  51 0.193 0.05 0.05 0.178 0.05 0.05 5.118 0.07 0.06 -0.60 0.10 0.10  111.3  15  25
11393486 3580  50  50 0.238 0.05 0.05 0.239 0.05 0.07 5.064 0.08 0.06 -0.80 0.10 0.20  190.2  24  44
11394358 3921  70  83 0.448 0.08 0.07 0.475 0.08 0.06 4.812 0.09 0.09 -0.60 0.30 0.20  402.3  79  82
11395102 3589  50  67 0.310 0.05 0.07 0.328 0.06 0.07 4.972 0.10 0.06 -0.50 0.10 0.10  228.5  34  59
11395884 3433  50  50 0.302 0.05 0.05 0.314 0.07 0.05 4.977 0.07 0.06 -0.10 0.10 0.10  204.0  35  32
11395961 3759  50  50 0.363 0.05 0.05 0.389 0.05 0.05 4.909 0.06 0.06 -0.70 0.10 0.10  263.7  18  32
11402605 3731  70  58 0.482 0.06 0.05 0.496 0.05 0.05 4.767 0.06 0.08 -0.10 0.10 0.10  431.8  67  31
11403355 3979  91  67 0.523 0.07 0.05 0.542 0.07 0.05 4.735 0.06 0.07 -0.30 0.30 0.20  298.5  46  40
11403688 3677  82  83 0.410 0.07 0.06 0.431 0.08 0.06 4.848 0.07 0.09 -0.30 0.20 0.10  137.1  28  26
11405197 3695  50  72 0.400 0.05 0.08 0.418 0.05 0.07 4.855 0.09 0.06 -0.40 0.10 0.20  142.9  16  34
11408748 3965  60  50 0.564 0.05 0.05 0.566 0.05 0.05 4.688 0.06 0.06 -0.10 0.10 0.10  259.0  28  10
11410406 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.06  0.00 0.10 0.10  151.6  17  15
11410415 3999  50  50 0.570 0.05 0.05 0.577 0.05 0.05 4.687 0.06 0.06 -0.10 0.10 0.10  322.7  19  11
11411584 3919  50 102 0.550 0.05 0.05 0.554 0.05 0.06 4.701 0.06 0.06 -0.10 0.10 0.10  326.4  23  47
11411768 3578  50  69 0.375 0.05 0.07 0.401 0.05 0.06 4.893 0.09 0.06 -0.20 0.10 0.10  166.8  14  36
11412096 3759  50  50 0.494 0.05 0.05 0.505 0.05 0.05 4.754 0.06 0.06 -0.10 0.10 0.10  204.5  13  10
11413094 3942  79  52 0.548 0.06 0.05 0.570 0.07 0.05 4.716 0.06 0.06 -0.10 0.20 0.10  286.7  43  14
11415766 3746  60  50 0.490 0.06 0.05 0.499 0.05 0.05 4.756 0.06 0.07 -0.10 0.10 0.10  174.0  23  10
11415793 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  200.2  10  10
11416385 3962  58  70 0.547 0.05 0.05 0.547 0.05 0.05 4.700 0.06 0.06 -0.20 0.10 0.10  309.6  32  28
11441506 3447  50  92 0.326 0.05 0.09 0.325 0.05 0.12 4.924 0.10 0.08 -0.10 0.10 0.10  171.0  27  58
11441553 3417  56  58 0.290 0.05 0.06 0.299 0.08 0.05 4.990 0.08 0.06 -0.10 0.10 0.10   90.5  18  20
11441938 3950  82  50 0.586 0.07 0.05 0.589 0.05 0.05 4.673 0.06 0.07  0.00 0.10 0.10  216.6  31  10
11442047 3794  50  50 0.490 0.05 0.05 0.497 0.05 0.05 4.755 0.06 0.06 -0.20 0.10 0.10  252.9  12  10
11442458 3232  50  50 0.145 0.05 0.05 0.126 0.05 0.05 5.219 0.10 0.08 -0.10 0.10 0.10   43.6  10  12
11442831 3451  69  93 0.250 0.05 0.11 0.249 0.06 0.13 5.039 0.14 0.06 -0.40 0.10 0.20  174.5  37  88
11443541 3998  89 100 0.474 0.13 0.09 0.498 0.12 0.07 4.784 0.10 0.15 -0.60 0.60 0.30  466.0 136 113
11443974 3521  90  65 0.340 0.09 0.06 0.360 0.12 0.06 4.932 0.09 0.11 -0.20 0.20 0.10  201.1  60  44
11444307 3587  50  50 0.380 0.05 0.05 0.407 0.05 0.05 4.888 0.06 0.06 -0.20 0.10 0.10  292.2  11  29
11444914 3972  62  80 0.565 0.05 0.05 0.568 0.05 0.06 4.689 0.06 0.06 -0.10 0.10 0.10  167.8  17  20
11445144 3841  98  61 0.438 0.11 0.05 0.463 0.11 0.05 4.822 0.06 0.13 -0.50 0.40 0.10  314.1  86  40
11446073 3932  70  73 0.520 0.06 0.05 0.548 0.06 0.05 4.745 0.06 0.06 -0.20 0.20 0.10  275.7  37  37
11446140 3445  50  62 0.370 0.05 0.05 0.379 0.05 0.05 4.880 0.06 0.06  0.00 0.10 0.10  158.5  17  19
11446732 3436  50  50 0.317 0.06 0.05 0.320 0.07 0.05 4.941 0.06 0.08 -0.10 0.10 0.10   64.5  13  10
11446965 3960  89 109 0.544 0.05 0.07 0.574 0.06 0.06 4.726 0.08 0.06 -0.10 0.20 0.10  347.3  37  63
11447025 3858  62  92 0.527 0.05 0.05 0.539 0.05 0.06 4.726 0.06 0.06 -0.10 0.10 0.10  324.9  37  47
11447564 3375  50  50 0.317 0.08 0.05 0.311 0.09 0.05 4.929 0.06 0.11  0.00 0.10 0.10  114.3  30  14
11448151 3900 154  50 0.537 0.12 0.05 0.559 0.12 0.05 4.726 0.06 0.12 -0.10 0.30 0.10  302.2  83  10
11450013 3404  50  50 0.210 0.05 0.05 0.198 0.05 0.05 5.092 0.08 0.06 -0.50 0.10 0.10  125.7  22  30
11450068 3900  50  52 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  208.6  10  10
11455123 3984 114  65 0.576 0.07 0.05 0.610 0.08 0.05 4.703 0.06 0.06  0.00 0.20 0.10  590.9  94  49
11456603 3237  50  50 0.166 0.05 0.05 0.145 0.05 0.05 5.159 0.06 0.09 -0.10 0.10 0.10   52.7  10  10
11457072 3834  64  50 0.508 0.05 0.05 0.536 0.05 0.05 4.756 0.06 0.06 -0.10 0.10 0.10  280.8  28  18
11457293 3838  50  78 0.520 0.05 0.05 0.534 0.05 0.06 4.733 0.06 0.06 -0.10 0.10 0.10  313.2  15  42
11457546 3472  50  50 0.316 0.05 0.05 0.321 0.05 0.05 4.945 0.06 0.06 -0.20 0.10 0.10  113.3  10  10
11459571 3956  65  64 0.558 0.06 0.05 0.566 0.05 0.05 4.697 0.06 0.07 -0.10 0.20 0.10  224.3  30  11
11462594 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.06  0.00 0.10 0.10   79.8  10  10
11462884 3749  50  51 0.450 0.05 0.05 0.461 0.05 0.05 4.796 0.06 0.06 -0.30 0.10 0.10  142.4  10  16
11462900 3291  50  50 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.06  0.00 0.10 0.10   66.2  10  10
11468094 3370  58  59 0.260 0.05 0.05 0.258 0.07 0.05 5.020 0.08 0.07 -0.10 0.10 0.10  106.5  23  25
11493497 3434  63  57 0.360 0.06 0.05 0.368 0.06 0.05 4.892 0.06 0.08  0.00 0.10 0.10  120.3  21  12
11493572 3813 104 119 0.477 0.11 0.07 0.485 0.09 0.08 4.767 0.07 0.14 -0.30 0.30 0.20  350.6  90  74
11493667 3900  85  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  229.7  30  10
11495260 3950  95  85 0.532 0.07 0.05 0.553 0.08 0.05 4.730 0.06 0.07 -0.20 0.30 0.10  173.6  29  22
11495571 3304  50  50 0.260 0.05 0.05 0.242 0.05 0.05 4.993 0.06 0.06  0.00 0.10 0.10   27.7  10  10
11495591 3407 117  82 0.343 0.16 0.05 0.346 0.19 0.06 4.906 0.06 0.23  0.00 0.30 0.10  132.9  67  22
11496283 3640  50  53 0.372 0.05 0.05 0.388 0.05 0.05 4.885 0.06 0.06 -0.40 0.10 0.10  205.5  14  33
11496840 3466  56  77 0.240 0.05 0.07 0.237 0.06 0.08 5.053 0.10 0.06 -0.50 0.20 0.10  162.8  32  55
11497236 3663  53  72 0.260 0.05 0.11 0.270 0.07 0.13 5.039 0.15 0.06 -0.90 0.20 0.30  219.5  45 103
11497958 3424  50  50 0.220 0.05 0.05 0.211 0.05 0.05 5.078 0.06 0.06 -0.50 0.10 0.10   93.8  10  11
11498106 3655  79  85 0.380 0.08 0.09 0.396 0.08 0.09 4.877 0.10 0.11 -0.40 0.10 0.20  140.7  32  39
11498173 3979 110  87 0.562 0.09 0.05 0.573 0.09 0.06 4.698 0.06 0.09 -0.10 0.30 0.10  288.3  59  39
11499548 3635  65  75 0.410 0.06 0.06 0.432 0.07 0.06 4.848 0.07 0.07 -0.20 0.10 0.10  153.7  26  28
11499563 3391  50  52 0.284 0.05 0.05 0.274 0.05 0.05 4.970 0.06 0.06 -0.10 0.10 0.10  188.5  28  31
11502055 3917  50  86 0.540 0.05 0.06 0.560 0.05 0.05 4.722 0.06 0.06 -0.10 0.10 0.10  485.5  13  75
11502075 3920  70 139 0.471 0.06 0.11 0.489 0.05 0.11 4.781 0.11 0.07 -0.50 0.20 0.40  146.2  20  45
11509020 3475  64  63 0.283 0.06 0.07 0.292 0.08 0.08 5.001 0.10 0.07 -0.30 0.20 0.10  126.4  28  34
11512270 3536  57  57 0.350 0.06 0.05 0.371 0.08 0.05 4.920 0.06 0.08 -0.20 0.10 0.10  133.1  26  21
11514135 3965  71  66 0.564 0.05 0.05 0.566 0.05 0.06 4.688 0.06 0.07 -0.10 0.10 0.10  155.3  18  12
11514174 3900 130  50 0.537 0.08 0.05 0.559 0.09 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  256.1  50  10
11514272 3661  53  70 0.429 0.05 0.05 0.443 0.05 0.06 4.819 0.06 0.06 -0.20 0.10 0.10  215.1  29  34
11515276 3619  50  50 0.400 0.05 0.05 0.421 0.05 0.05 4.859 0.06 0.06 -0.20 0.10 0.10  208.0  23  14
11515931 3794 106  50 0.533 0.08 0.05 0.549 0.07 0.05 4.724 0.06 0.08  0.00 0.10 0.10  164.9  30  10
11517805 3498  50  50 0.360 0.05 0.05 0.372 0.05 0.05 4.896 0.06 0.06 -0.10 0.10 0.10  152.0  12  10
11518775 3826  52  50 0.520 0.05 0.05 0.526 0.05 0.05 4.728 0.06 0.06 -0.10 0.10 0.10  281.8  32  11
11519779 3900  75  54 0.533 0.05 0.05 0.556 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  326.3  35  23
11521274 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.06 -0.10 0.10 0.10   76.0  10  10
11546211 3497  57  67 0.334 0.07 0.06 0.339 0.08 0.08 4.920 0.06 0.10 -0.20 0.10 0.10  107.9  24  21
11546374 3496  50  52 0.273 0.05 0.07 0.281 0.06 0.07 5.014 0.10 0.06 -0.40 0.10 0.10  117.6  19  32
11547197 3896  91  63 0.570 0.07 0.05 0.576 0.06 0.05 4.687 0.06 0.08  0.00 0.10 0.10  491.8  77  26
11547869 3311  51  88 0.225 0.05 0.11 0.208 0.05 0.13 5.050 0.14 0.06 -0.10 0.10 0.10  108.6  19  61
11547920 3929  65  73 0.525 0.05 0.05 0.547 0.05 0.05 4.736 0.06 0.06 -0.20 0.10 0.10  168.9  16  20
11548140 3410  50  55 0.346 0.05 0.05 0.349 0.05 0.05 4.904 0.06 0.06  0.00 0.10 0.10  109.2  13  13
11548779 3244  50  63 0.176 0.05 0.08 0.154 0.05 0.09 5.137 0.14 0.16 -0.10 0.10 0.10   71.8  22  38
11549997 3914  51  50 0.516 0.05 0.05 0.543 0.05 0.05 4.748 0.06 0.06 -0.20 0.10 0.10  452.1  34  35
11550428 3404  60  50 0.340 0.09 0.05 0.343 0.11 0.05 4.911 0.06 0.12  0.00 0.10 0.10   84.6  24  10
11550910 3677  66  58 0.426 0.06 0.06 0.456 0.06 0.05 4.839 0.07 0.06 -0.20 0.10 0.10  224.4  35  36
11551165 3279  52  58 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.07  0.00 0.10 0.10  112.7  21  25
11551186 3900 101  94 0.537 0.10 0.05 0.559 0.10 0.05 4.726 0.06 0.10 -0.10 0.30 0.10  247.6  56  21
11551482 3877  71 125 0.482 0.07 0.08 0.488 0.06 0.10 4.760 0.07 0.10 -0.40 0.20 0.30  244.9  42  58
11551500 3728  67 113 0.482 0.06 0.07 0.493 0.05 0.07 4.765 0.06 0.08 -0.10 0.10 0.10  279.2  42  55
11551646 3900 209  50 0.537 0.17 0.05 0.559 0.17 0.05 4.726 0.06 0.18 -0.10 0.50 0.10  407.7 154  17
11553806 3448  50  50 0.327 0.05 0.05 0.328 0.05 0.05 4.924 0.06 0.07 -0.10 0.10 0.10   80.8  12  10
11555805 3951  88  92 0.528 0.06 0.06 0.554 0.07 0.05 4.737 0.07 0.06 -0.20 0.20 0.10  230.0  32  35
11558671 3420  50  50 0.270 0.05 0.05 0.274 0.05 0.06 5.013 0.07 0.06 -0.20 0.10 0.10  110.1  10  23
11558721 3283  50  50 0.244 0.05 0.05 0.224 0.05 0.05 5.014 0.06 0.06  0.00 0.10 0.10   68.7  10  10
11559032 3979  65  50 0.562 0.05 0.05 0.573 0.05 0.05 4.698 0.06 0.06 -0.10 0.10 0.10  278.6  29  14
11559304 3578  63  76 0.375 0.06 0.07 0.401 0.08 0.07 4.893 0.09 0.07 -0.20 0.10 0.10  169.5  31  38
11559839 3336  50  50 0.223 0.05 0.05 0.207 0.05 0.05 5.058 0.06 0.06 -0.20 0.10 0.10   71.0  10  10
11560326 3730  66  73 0.371 0.08 0.07 0.395 0.08 0.07 4.897 0.09 0.10 -0.60 0.20 0.20  203.3  45  46
11564319 3696  55 115 0.469 0.05 0.07 0.480 0.05 0.08 4.778 0.07 0.06 -0.10 0.10 0.10  189.7  21  40
11568545 3886  74  86 0.540 0.06 0.05 0.544 0.05 0.06 4.709 0.06 0.07 -0.10 0.10 0.10  236.8  30  32
11568704 3757  69 103 0.452 0.06 0.08 0.466 0.05 0.08 4.797 0.08 0.08 -0.30 0.10 0.20  218.7  35  50
11597738 3665  77  58 0.453 0.06 0.05 0.467 0.06 0.05 4.795 0.06 0.08 -0.10 0.10 0.10  288.7  49  23
11597946 3723  50  59 0.459 0.05 0.05 0.472 0.05 0.05 4.788 0.06 0.06 -0.20 0.10 0.10  320.4  32  38
11598197 3861  66  68 0.450 0.06 0.05 0.470 0.07 0.05 4.805 0.06 0.08 -0.50 0.20 0.10  369.8  59  53
11598943 3976 145 190 0.466 0.21 0.14 0.492 0.23 0.13 4.793 0.14 0.26 -0.60 0.90 0.50  529.5 247 220
11599182 3711  62 105 0.475 0.05 0.07 0.486 0.05 0.07 4.771 0.06 0.06 -0.10 0.10 0.10  352.0  45  67
11600744 3567  50  50 0.370 0.05 0.05 0.388 0.05 0.05 4.891 0.06 0.06 -0.20 0.10 0.10  147.5  21  12
11601794 3623  53  74 0.410 0.05 0.06 0.430 0.06 0.06 4.847 0.07 0.06 -0.20 0.10 0.10  157.7  22  28
11602515 3322  50  50 0.230 0.05 0.05 0.218 0.05 0.05 5.053 0.06 0.06 -0.10 0.10 0.10   78.6  15  12
11602561 3198  50  50 0.162 0.05 0.05 0.140 0.05 0.05 5.164 0.08 0.15  0.00 0.10 0.20   56.2  16  13
11602574 3655 120  69 0.483 0.12 0.05 0.497 0.13 0.05 4.766 0.06 0.13  0.00 0.20 0.10  346.8 104  29
11602629 3344  51  70 0.250 0.05 0.10 0.234 0.05 0.12 5.011 0.11 0.07 -0.10 0.10 0.10   86.1  15  37
11603169 3474 128  73 0.380 0.15 0.05 0.397 0.18 0.05 4.878 0.06 0.18  0.00 0.20 0.10  223.0  96  39
11603184 3230  50  50 0.122 0.05 0.11 0.107 0.05 0.11 5.294 0.27 0.06 -0.10 0.10 0.10   69.5  10  67
11603250 3311  63 141 0.225 0.10 0.14 0.208 0.10 0.17 5.050 0.17 0.25 -0.10 0.20 0.20  134.0  64 100
11604903 3798  60  50 0.496 0.05 0.05 0.524 0.05 0.05 4.767 0.06 0.06 -0.10 0.10 0.10  421.7  46  25
11605179 3538  53  71 0.360 0.05 0.06 0.374 0.06 0.07 4.898 0.07 0.06 -0.20 0.10 0.10  177.7  27  37
11605209 3648  68  62 0.390 0.06 0.06 0.418 0.07 0.05 4.877 0.08 0.07 -0.30 0.10 0.10  202.7  36  38
11605610 3620  50  50 0.468 0.05 0.05 0.481 0.05 0.05 4.781 0.06 0.06  0.00 0.10 0.10  286.5  16  10
11606216 3586  76 107 0.410 0.07 0.09 0.430 0.08 0.09 4.846 0.10 0.09 -0.10 0.10 0.10  300.1  59  86
11606361 3620  50  50 0.468 0.05 0.05 0.481 0.05 0.05 4.781 0.06 0.06  0.00 0.10 0.10  225.3  10  10
11610733 3772  59  50 0.530 0.05 0.05 0.538 0.05 0.05 4.721 0.06 0.06  0.00 0.10 0.10  402.9  37  14
11610915 3953 152  72 0.566 0.11 0.05 0.601 0.12 0.05 4.712 0.06 0.09  0.00 0.30 0.10  517.2 125  48
11611474 3832  50  77 0.515 0.05 0.06 0.534 0.05 0.06 4.742 0.06 0.06 -0.10 0.10 0.10  311.4  20  45
11612157 3235  50  50 0.159 0.05 0.05 0.138 0.05 0.05 5.179 0.06 0.12 -0.10 0.10 0.10   54.4  12  10
11612159 3232  50  50 0.137 0.05 0.10 0.119 0.05 0.10 5.244 0.22 0.06 -0.10 0.10 0.10   66.8  10  50
11612409 3661  50  69 0.429 0.05 0.05 0.443 0.05 0.06 4.819 0.06 0.06 -0.20 0.10 0.10   93.8  10  14
11617074 3829  50  88 0.520 0.05 0.05 0.528 0.05 0.06 4.729 0.06 0.06 -0.10 0.10 0.10  171.1  10  24
11618198 3645  50  72 0.420 0.05 0.06 0.439 0.05 0.06 4.834 0.06 0.06 -0.20 0.10 0.10  208.5  19  35
11618214 3619  72  53 0.455 0.06 0.05 0.485 0.08 0.05 4.809 0.06 0.06  0.00 0.10 0.10  320.2  56  32
11621219 3993  90  61 0.557 0.05 0.05 0.582 0.06 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  328.0  40  16
11623002 3903  50  60 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  195.9  10  16
11651554 3950 105  91 0.532 0.09 0.05 0.553 0.09 0.05 4.730 0.06 0.09 -0.20 0.30 0.10  404.3  78  54
11651634 3499  57  66 0.350 0.06 0.05 0.371 0.08 0.05 4.920 0.07 0.07 -0.10 0.10 0.10  140.6  27  25
11652051 3609  56  50 0.420 0.06 0.05 0.443 0.06 0.05 4.838 0.06 0.07 -0.10 0.10 0.10  190.7  31  12
11652345 3900 104  50 0.537 0.07 0.05 0.559 0.08 0.05 4.726 0.06 0.06 -0.10 0.20 0.10  362.3  63  10
11652704 3386 114  56 0.327 0.17 0.05 0.323 0.19 0.05 4.919 0.06 0.28  0.00 0.30 0.10  201.1 112  24
11652732 3272  50  50 0.230 0.05 0.05 0.215 0.05 0.05 5.048 0.06 0.06  0.00 0.10 0.10   76.8  10  10
11653019 3304  65  68 0.260 0.05 0.06 0.242 0.06 0.07 4.993 0.06 0.08  0.00 0.10 0.10   87.1  19  21
11653212 3671  85  57 0.452 0.07 0.05 0.475 0.07 0.05 4.806 0.06 0.08 -0.10 0.10 0.10  332.0  63  29
11653259 3544  50  50 0.302 0.05 0.06 0.320 0.05 0.06 4.984 0.09 0.06 -0.40 0.10 0.10  133.8  10  31
11654343 3238  50  50 0.169 0.05 0.07 0.148 0.05 0.07 5.153 0.13 0.14 -0.10 0.10 0.10   70.5  19  32
11655859 3741  59  50 0.488 0.06 0.05 0.498 0.05 0.05 4.758 0.06 0.08 -0.10 0.10 0.10  185.6  26  10
11656160 3980  60  76 0.549 0.06 0.05 0.554 0.05 0.05 4.703 0.06 0.07 -0.20 0.20 0.10  204.8  27  21
11656398 3900  70  50 0.533 0.05 0.05 0.556 0.05 0.05 4.730 0.06 0.06 -0.10 0.10 0.10  112.1  11  10
11656617 3393  50  50 0.332 0.05 0.05 0.331 0.05 0.05 4.915 0.06 0.07  0.00 0.10 0.10  205.2  30  20
11657256 3342  53  61 0.290 0.05 0.05 0.278 0.05 0.07 4.958 0.06 0.07  0.00 0.10 0.10   90.0  15  18
11657761 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.06 -0.10 0.10 0.10  133.7  16  10
11662769 3939  77  79 0.527 0.06 0.05 0.550 0.07 0.05 4.735 0.06 0.06 -0.20 0.20 0.10  269.4  40  33
11663055 3900  50  50 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  259.9  14  10
11668095 3848  90  52 0.510 0.06 0.05 0.540 0.07 0.05 4.756 0.06 0.06 -0.10 0.20 0.10  287.4  46  23
11669352 3681  50  71 0.390 0.05 0.06 0.412 0.05 0.07 4.871 0.08 0.06 -0.40 0.10 0.20  161.7  18  31
11672332 3960 120  57 0.550 0.11 0.05 0.576 0.12 0.05 4.718 0.06 0.10 -0.10 0.40 0.10  283.6  71  15
11673664 3787  72  57 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.07 -0.10 0.10 0.10  267.2  37  16
11674867 3475  50  50 0.340 0.06 0.05 0.352 0.08 0.05 4.923 0.06 0.08 -0.10 0.10 0.10   53.0  10  10
11700807 3453  54  50 0.290 0.05 0.05 0.301 0.07 0.05 4.993 0.07 0.06 -0.20 0.10 0.10   73.7  14  12
11701376 3438  50  51 0.360 0.05 0.05 0.371 0.05 0.05 4.896 0.06 0.06  0.00 0.10 0.10  128.6  13  13
11701420 3522  50  51 0.410 0.05 0.05 0.430 0.05 0.05 4.847 0.06 0.06  0.00 0.10 0.10  128.5  11  14
11701589 3393 125  52 0.332 0.20 0.05 0.331 0.21 0.05 4.915 0.06 0.34  0.00 0.30 0.10  162.6 100  22
11701765 3695  62  74 0.400 0.06 0.08 0.421 0.06 0.07 4.859 0.09 0.08 -0.40 0.10 0.20  301.6  52  73
11702167 3466  50  52 0.340 0.05 0.05 0.345 0.05 0.05 4.914 0.06 0.07 -0.10 0.10 0.10   99.7  13  12
11702468 3362  50  50 0.123 0.05 0.05 0.113 0.05 0.05 5.310 0.14 0.06 -1.00 0.20 0.20   66.4  10  23
11702635 3937  68  81 0.470 0.05 0.09 0.496 0.05 0.07 4.789 0.10 0.06 -0.50 0.20 0.30  352.8  47  84
11702828 3853  87  91 0.511 0.09 0.05 0.516 0.07 0.05 4.734 0.06 0.10 -0.20 0.20 0.10  299.7  60  38
11703375 3903 204  60 0.523 0.19 0.05 0.541 0.20 0.05 4.735 0.06 0.22 -0.20 0.60 0.10  534.5 228  45
11703456 3989  50  53 0.560 0.05 0.05 0.581 0.05 0.05 4.706 0.06 0.06 -0.10 0.10 0.10  257.9  16  10
11703765 3886  95 108 0.540 0.08 0.06 0.545 0.07 0.07 4.710 0.06 0.09 -0.10 0.20 0.10  312.9  58  49
11707694 3960  50  67 0.544 0.05 0.06 0.574 0.05 0.05 4.726 0.07 0.06 -0.10 0.10 0.10  314.5  10  44
11707911 3950 115  91 0.532 0.09 0.05 0.553 0.10 0.05 4.730 0.06 0.09 -0.20 0.30 0.10  295.2  64  38
11708034 3400  55  65 0.338 0.05 0.05 0.340 0.06 0.05 4.911 0.06 0.08  0.00 0.10 0.10  215.8  37  33
11708334 3783  50  51 0.464 0.05 0.05 0.475 0.05 0.05 4.782 0.06 0.06 -0.30 0.10 0.10  266.1  29  30
11708484 3356  98  84 0.301 0.14 0.07 0.293 0.15 0.08 4.948 0.07 0.22  0.00 0.20 0.10   67.0  32  17
11709103 3491  75  54 0.390 0.09 0.05 0.410 0.11 0.05 4.869 0.06 0.11  0.00 0.10 0.10  237.7  60  27
11709473 3241  50  55 0.210 0.06 0.05 0.187 0.06 0.05 5.066 0.06 0.13  0.00 0.10 0.10   82.4  24  18
11710007 3963  78  74 0.550 0.05 0.05 0.574 0.06 0.05 4.717 0.06 0.06 -0.10 0.20 0.10  366.7  45  49
11710163 3197  50  50 0.155 0.05 0.05 0.133 0.05 0.05 5.184 0.08 0.13  0.00 0.10 0.10   67.8  17  16
11710354 3666  80  61 0.428 0.08 0.05 0.451 0.09 0.05 4.830 0.07 0.09 -0.20 0.20 0.10  167.7  35  26
11713042 3704  68  70 0.426 0.06 0.05 0.445 0.06 0.05 4.827 0.06 0.07 -0.30 0.10 0.10  136.6  22  21
11713459 3893  50  96 0.540 0.05 0.05 0.548 0.05 0.06 4.712 0.06 0.06 -0.10 0.10 0.10  276.7  24  40
11713884 3723  81  69 0.459 0.08 0.05 0.472 0.08 0.05 4.788 0.06 0.10 -0.20 0.20 0.10  204.8  41  27
11713989 3754 107  83 0.473 0.10 0.05 0.483 0.09 0.05 4.773 0.06 0.13 -0.20 0.20 0.10  158.4  40  22
11717254 3351  50  50 0.230 0.05 0.05 0.219 0.05 0.05 5.056 0.08 0.06 -0.20 0.10 0.10   90.9  10  20
11718406 3960  63  56 0.537 0.06 0.05 0.553 0.06 0.05 4.721 0.06 0.06 -0.20 0.20 0.10  470.4  67  44
11718764 3865  50  76 0.533 0.05 0.05 0.538 0.05 0.06 4.715 0.06 0.06 -0.10 0.10 0.10  342.1  20  43
11720679 3775  50  86 0.460 0.05 0.07 0.473 0.05 0.07 4.788 0.07 0.07 -0.30 0.10 0.20  272.6  34  53
11722217 3358  79  72 0.303 0.10 0.05 0.294 0.11 0.07 4.944 0.06 0.14  0.00 0.10 0.10  112.3  40  20
11724976 3723  50  58 0.459 0.05 0.05 0.471 0.05 0.05 4.787 0.06 0.06 -0.20 0.10 0.10  242.2  18  28
11751688 3430  50  50 0.280 0.05 0.05 0.282 0.05 0.06 4.994 0.07 0.06 -0.20 0.10 0.10  185.4  10  37
11751855 3992  50 118 0.543 0.05 0.05 0.563 0.05 0.05 4.720 0.06 0.06 -0.20 0.10 0.10  519.0  34  61
11751991 3293  50  50 0.211 0.05 0.05 0.195 0.05 0.05 5.078 0.06 0.08 -0.10 0.10 0.10   62.5  13  10
11751992 3517  57  61 0.318 0.06 0.06 0.327 0.08 0.07 4.947 0.07 0.08 -0.30 0.10 0.10   86.2  18  19
11752232 3900 160  50 0.537 0.12 0.05 0.559 0.12 0.05 4.726 0.06 0.12 -0.10 0.30 0.10  300.4  85  10
11752690 3197  50  50 0.116 0.05 0.06 0.099 0.05 0.06 5.309 0.19 0.06  0.00 0.10 0.10   41.9  10  23
11752906 3919 122  75 0.574 0.09 0.05 0.584 0.08 0.05 4.688 0.06 0.09  0.00 0.20 0.10  264.0  52  17
11754177 3808  50  50 0.424 0.05 0.05 0.451 0.05 0.05 4.838 0.06 0.06 -0.50 0.10 0.10  356.2  34  43
11755098 3354  50  50 0.300 0.05 0.05 0.290 0.05 0.05 4.947 0.06 0.06  0.00 0.10 0.10  161.2  22  23
11755212 3627  85  77 0.410 0.08 0.06 0.427 0.08 0.06 4.843 0.07 0.10 -0.20 0.10 0.10  166.6  37  30
11759605 3459  50  76 0.304 0.05 0.08 0.305 0.05 0.09 4.956 0.08 0.06 -0.20 0.10 0.10  225.6  30  65
11759718 3997  88 295 0.506 0.08 0.14 0.530 0.07 0.17 4.755 0.10 0.08 -0.40 0.30 0.60  773.2 138 343
11760021 3494  50  50 0.400 0.05 0.05 0.413 0.05 0.05 4.850 0.06 0.06  0.00 0.10 0.10  169.1  11  11
11760498 3900  50  63 0.537 0.05 0.05 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  400.0  10  22
11763820 3471  79  50 0.380 0.10 0.05 0.395 0.12 0.05 4.876 0.06 0.13  0.00 0.10 0.10   44.8  12  10
11764055 3704 107  70 0.502 0.09 0.05 0.517 0.08 0.05 4.750 0.06 0.11  0.00 0.10 0.10  215.0  48  17
11766827 3780  50  50 0.532 0.05 0.05 0.541 0.05 0.05 4.719 0.06 0.06  0.00 0.10 0.10  187.4  14  10
11767303 3611  50  74 0.400 0.05 0.06 0.418 0.05 0.06 4.855 0.07 0.06 -0.20 0.10 0.10  190.1  17  37
11768142 3482  57 120 0.350 0.05 0.11 0.359 0.06 0.12 4.905 0.12 0.08 -0.10 0.10 0.10  159.7  26  62
11769236 3469  50  50 0.385 0.05 0.05 0.395 0.05 0.05 4.863 0.06 0.06  0.00 0.10 0.10  197.1  16  16
11769300 3530  63 114 0.380 0.05 0.10 0.396 0.05 0.10 4.877 0.10 0.06 -0.10 0.10 0.10  164.4  20  53
11769500 3404  50  50 0.340 0.05 0.05 0.343 0.05 0.05 4.911 0.06 0.06  0.00 0.10 0.10  117.5  14  10
11769994 3618  50  95 0.360 0.05 0.09 0.375 0.05 0.10 4.900 0.11 0.06 -0.40 0.10 0.20  226.1  22  71
11770410 3805  50  84 0.512 0.05 0.05 0.520 0.05 0.06 4.736 0.06 0.06 -0.10 0.10 0.10  185.4  11  26
11770517 3598  50  50 0.420 0.05 0.05 0.440 0.05 0.05 4.835 0.06 0.06 -0.10 0.10 0.10  163.1  14  10
11773167 3780  93  99 0.471 0.08 0.06 0.499 0.09 0.05 4.791 0.08 0.09 -0.20 0.20 0.10  394.8  81  71
11773636 3688  62  50 0.463 0.06 0.05 0.479 0.05 0.05 4.788 0.06 0.07 -0.10 0.10 0.10  238.5  33  10
11774350 3584  50  50 0.450 0.05 0.05 0.464 0.05 0.05 4.799 0.06 0.06  0.00 0.10 0.10  182.3  10  10
11774947 3634  59  50 0.410 0.06 0.05 0.431 0.06 0.05 4.848 0.06 0.07 -0.20 0.10 0.10  144.0  24  12
11775689 3620  91  55 0.468 0.09 0.05 0.481 0.09 0.05 4.781 0.06 0.11  0.00 0.10 0.10  201.1  45  14
11775907 3777  50  70 0.494 0.05 0.06 0.516 0.05 0.05 4.764 0.06 0.06 -0.10 0.10 0.10  233.2  14  35
11802265 3635  65  66 0.410 0.06 0.06 0.432 0.07 0.06 4.848 0.07 0.07 -0.20 0.10 0.10  141.0  24  25
11802278 3728  70  54 0.482 0.06 0.05 0.493 0.05 0.05 4.765 0.06 0.08 -0.10 0.10 0.10  129.2  19  10
11803523 3329  63  75 0.280 0.08 0.06 0.266 0.08 0.08 4.969 0.06 0.13  0.00 0.10 0.10  119.7  37  31
11804412 3940  78 103 0.509 0.06 0.07 0.532 0.06 0.06 4.752 0.08 0.06 -0.30 0.20 0.20  545.6  77 105
11804422 3794  50  53 0.490 0.05 0.05 0.497 0.05 0.05 4.755 0.06 0.06 -0.20 0.10 0.10  396.5  24  39
11805123 3504  50  50 0.330 0.05 0.05 0.348 0.07 0.05 4.943 0.06 0.06 -0.20 0.10 0.10  233.1  40  39
11805143 3660  69  59 0.420 0.06 0.06 0.448 0.07 0.05 4.843 0.07 0.07 -0.20 0.10 0.10  230.4  39  37
11807626 3484  67  50 0.420 0.07 0.05 0.440 0.09 0.05 4.835 0.06 0.06  0.20 0.20 0.10  213.4  40  14
11808734 3620  84  53 0.430 0.07 0.05 0.446 0.08 0.05 4.821 0.06 0.09 -0.10 0.10 0.10  164.0  32  13
11809760 3994  81  82 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  331.7  30  48
11810501 3872  61  50 0.534 0.05 0.05 0.542 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  321.5  36  14
11810611 3267  50  50 0.230 0.05 0.05 0.209 0.05 0.05 5.035 0.06 0.06  0.00 0.10 0.10   88.7  13  13
11810753 3445  50  50 0.320 0.05 0.05 0.325 0.06 0.05 4.940 0.06 0.07 -0.10 0.10 0.10  140.7  24  15
11811567 3804  63  50 0.513 0.05 0.05 0.519 0.05 0.05 4.734 0.06 0.07 -0.10 0.10 0.10  247.8  32  10
11818771 3990  77  74 0.554 0.07 0.05 0.554 0.06 0.05 4.694 0.06 0.09 -0.20 0.20 0.10  254.4  41  24
11819057 3901  53  78 0.542 0.05 0.05 0.551 0.05 0.06 4.711 0.06 0.06 -0.10 0.10 0.10  205.3  21  26
11820505 3585  50  69 0.356 0.05 0.07 0.380 0.05 0.06 4.916 0.09 0.06 -0.30 0.10 0.10  146.4  12  33
11820708 3519  77  50 0.440 0.07 0.05 0.462 0.09 0.05 4.816 0.06 0.07  0.20 0.20 0.10  196.0  37  12
11822902 3910  99  54 0.560 0.06 0.05 0.588 0.06 0.05 4.711 0.06 0.06  0.00 0.10 0.10  354.9  51  26
11823146 3960  76  50 0.550 0.06 0.05 0.576 0.07 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  383.0  56  18
11852982 3725  93  98 0.437 0.09 0.08 0.453 0.09 0.08 4.813 0.08 0.11 -0.30 0.20 0.20  112.0  26  27
11853130 3587  50  62 0.380 0.05 0.06 0.407 0.06 0.06 4.888 0.08 0.06 -0.20 0.10 0.10  189.0  28  37
11853404 3932  94  85 0.520 0.07 0.05 0.548 0.08 0.05 4.745 0.06 0.07 -0.20 0.30 0.10  328.6  56  46
11854219 3654  67  82 0.370 0.06 0.07 0.397 0.07 0.06 4.901 0.10 0.07 -0.40 0.20 0.10  151.8  28  36
11855334 3375  50  50 0.318 0.05 0.05 0.313 0.05 0.05 4.928 0.06 0.07  0.00 0.10 0.10  117.6  16  14
11855375 3829 139 188 0.440 0.18 0.12 0.456 0.20 0.13 4.811 0.12 0.24 -0.50 0.60 0.40  426.2 189 167
11855689 3933 116 121 0.540 0.08 0.07 0.566 0.08 0.06 4.726 0.07 0.07 -0.10 0.30 0.20  551.3  99 105
11855853 3252  50  50 0.218 0.05 0.05 0.195 0.05 0.05 5.054 0.06 0.06  0.00 0.10 0.10  120.1  17  16
11856056 3900 211  50 0.537 0.15 0.05 0.559 0.15 0.05 4.726 0.06 0.16 -0.10 0.40 0.10  332.6 115  10
11858066 3842  86  86 0.526 0.07 0.05 0.531 0.06 0.06 4.721 0.06 0.08 -0.10 0.20 0.10  150.2  23  22
11859256 3841  70  50 0.510 0.05 0.05 0.538 0.05 0.05 4.754 0.06 0.06 -0.10 0.10 0.10  174.6  18  10
11859659 3832  70  89 0.504 0.06 0.05 0.510 0.05 0.05 4.740 0.06 0.08 -0.20 0.10 0.10  185.6  26  24
11861081 3386 126  69 0.327 0.21 0.05 0.323 0.22 0.06 4.919 0.06 0.39  0.00 0.40 0.10  265.8 174  43
11861335 3442  50  50 0.368 0.05 0.05 0.377 0.05 0.05 4.882 0.06 0.06  0.00 0.10 0.10  232.1  21  17
11862020 3903  50  90 0.523 0.05 0.05 0.541 0.05 0.05 4.735 0.06 0.06 -0.20 0.10 0.10  329.8  10  35
11862099 3867  50  64 0.525 0.05 0.05 0.545 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  379.3  30  37
11862267 3539  68  66 0.420 0.08 0.05 0.441 0.09 0.05 4.837 0.06 0.07  0.00 0.10 0.10   96.2  19  12
11862402 3635  50  50 0.410 0.05 0.05 0.432 0.05 0.05 4.848 0.06 0.06 -0.20 0.10 0.10  167.9  10  25
11867251 3800  70  87 0.458 0.05 0.08 0.486 0.05 0.07 4.804 0.09 0.06 -0.30 0.10 0.20  442.6  57  93
11868469 3987 109  60 0.580 0.06 0.05 0.610 0.08 0.05 4.697 0.06 0.06  0.00 0.20 0.10  197.9  28  14
11868600 3869  53  50 0.533 0.05 0.05 0.540 0.05 0.05 4.717 0.06 0.06 -0.10 0.10 0.10  123.0  13  10
11869690 3815  78  71 0.498 0.08 0.05 0.505 0.07 0.05 4.747 0.06 0.10 -0.20 0.20 0.10  129.2  24  15
11869699 3838  50  93 0.520 0.05 0.06 0.534 0.05 0.06 4.733 0.06 0.06 -0.10 0.10 0.10  466.9  28  75
11869791 3866  50  78 0.530 0.05 0.05 0.541 0.05 0.06 4.723 0.06 0.06 -0.10 0.10 0.10  232.6  21  31
11870769 3522  78  73 0.410 0.09 0.05 0.430 0.11 0.05 4.847 0.06 0.08  0.00 0.10 0.10  182.6  43  26
11870826 3850  72 110 0.490 0.07 0.07 0.498 0.06 0.08 4.754 0.06 0.09 -0.30 0.20 0.20  224.9  38  44
11871698 3646  70  71 0.420 0.06 0.06 0.441 0.07 0.05 4.836 0.07 0.08 -0.20 0.10 0.10  221.2  38  37
11876220 3528  53  55 0.410 0.06 0.05 0.434 0.08 0.05 4.850 0.06 0.06  0.00 0.10 0.10  136.5  23  17
11876227 3211  50  50 0.186 0.05 0.05 0.163 0.05 0.05 5.108 0.06 0.08  0.00 0.10 0.10   56.4  10  10
11903656 3618  74 112 0.430 0.05 0.08 0.453 0.05 0.08 4.827 0.09 0.06 -0.10 0.10 0.10  168.1  24  42
11904659 3900  79 101 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  489.4  61  77
11904699 3980  80  74 0.550 0.05 0.06 0.577 0.05 0.05 4.719 0.06 0.06 -0.10 0.10 0.10  219.3  22  32
11905030 3930  99  55 0.580 0.07 0.05 0.585 0.06 0.05 4.678 0.06 0.08  0.00 0.10 0.10  494.7  80  22
11905430 3329  50  53 0.280 0.05 0.05 0.266 0.05 0.06 4.969 0.06 0.07  0.00 0.10 0.10  162.5  24  30
11905765 3974  98  61 0.578 0.06 0.05 0.606 0.06 0.05 4.697 0.06 0.06  0.00 0.10 0.10  285.0  39  18
11905939 3666  66 110 0.387 0.07 0.09 0.405 0.07 0.09 4.871 0.11 0.09 -0.40 0.10 0.20  164.1  32  49
11905944 3505  63  69 0.400 0.05 0.05 0.419 0.05 0.05 4.856 0.06 0.06  0.00 0.10 0.10  225.6  27  33
11911574 3836  50 195 0.550 0.05 0.05 0.559 0.05 0.08 4.705 0.06 0.06  0.00 0.10 0.20  453.9  23  79
11912472 3344  50  50 0.250 0.05 0.05 0.234 0.05 0.05 5.011 0.06 0.06 -0.10 0.10 0.10  146.8  16  18
11912947 3440  50  50 0.321 0.05 0.05 0.319 0.05 0.05 4.930 0.06 0.06 -0.10 0.10 0.10  113.7  11  10
11913626 3622  50  50 0.400 0.05 0.05 0.423 0.05 0.05 4.860 0.06 0.06 -0.20 0.10 0.10  215.7  12  34
11917662 3650  52  70 0.350 0.06 0.06 0.371 0.06 0.06 4.919 0.08 0.08 -0.50 0.10 0.10  211.1  36  45
11918462 3367  50  50 0.310 0.05 0.05 0.302 0.05 0.05 4.936 0.06 0.06  0.00 0.10 0.10  171.1  18  18
11920155 3279  50  50 0.240 0.05 0.05 0.220 0.05 0.05 5.020 0.06 0.06  0.00 0.10 0.10   97.2  10  10
11920463 3517  50  50 0.410 0.05 0.05 0.427 0.05 0.05 4.843 0.06 0.06  0.00 0.10 0.10  195.0  17  13
11923270 3603  50  50 0.423 0.05 0.05 0.443 0.05 0.05 4.832 0.06 0.06 -0.10 0.10 0.10  205.5  19  14
11953600 3639  50  54 0.347 0.05 0.05 0.364 0.05 0.05 4.918 0.06 0.06 -0.50 0.10 0.10  248.6  22  42
11955005 3929  65  53 0.541 0.06 0.05 0.564 0.06 0.05 4.724 0.06 0.06 -0.10 0.20 0.10  279.5  35  18
11955208 3604  84  54 0.420 0.07 0.05 0.440 0.08 0.05 4.835 0.06 0.09 -0.10 0.10 0.10  177.1  34  18
11955485 3787  75  53 0.506 0.06 0.05 0.514 0.05 0.05 4.741 0.06 0.08 -0.10 0.10 0.10  411.3  61  19
11959784 3358  50  50 0.303 0.05 0.05 0.294 0.05 0.05 4.944 0.06 0.06  0.00 0.10 0.10  116.5  15  18
11960496 3767  50  64 0.479 0.05 0.05 0.488 0.05 0.05 4.766 0.06 0.06 -0.20 0.10 0.10  172.1  17  20
11960971 3584  50  50 0.450 0.05 0.05 0.464 0.05 0.05 4.799 0.06 0.06  0.00 0.10 0.10  201.6  18  12
11961075 3408  50  50 0.343 0.05 0.05 0.346 0.05 0.05 4.905 0.06 0.06  0.00 0.10 0.10   85.7  10  10
11961297 3301  50  52 0.250 0.07 0.05 0.241 0.08 0.05 5.024 0.07 0.11  0.00 0.10 0.10   97.0  29  21
11961378 3966  73  74 0.538 0.06 0.05 0.556 0.06 0.05 4.721 0.06 0.06 -0.20 0.20 0.10  368.7  53  41
11961565 3524  50  50 0.370 0.06 0.05 0.388 0.07 0.05 4.891 0.06 0.07 -0.10 0.10 0.10  148.1  25  10
11966728 3694  50  50 0.464 0.05 0.05 0.482 0.05 0.05 4.788 0.06 0.06 -0.10 0.10 0.10  290.1  33  14
11973236 3954  50  50 0.560 0.05 0.05 0.563 0.05 0.05 4.692 0.06 0.06 -0.10 0.10 0.10  310.8  14  10
11975232 3996  50  50 0.572 0.05 0.05 0.574 0.05 0.05 4.682 0.06 0.06 -0.10 0.10 0.10  324.1  16  10
12003557 3969 126  73 0.589 0.09 0.05 0.596 0.08 0.05 4.674 0.06 0.09  0.00 0.20 0.10  491.6 100  31
12003895 3303  50  50 0.220 0.05 0.05 0.202 0.05 0.05 5.058 0.06 0.06 -0.10 0.10 0.10   77.2  12  12
12004656 3932 192 254 0.520 0.15 0.12 0.548 0.15 0.11 4.745 0.11 0.16 -0.20 0.70 0.30  292.8  96 106
12004795 3557  86 114 0.314 0.08 0.12 0.331 0.11 0.12 4.965 0.15 0.10 -0.40 0.20 0.20  232.6  67 103
12004834 3329  50  59 0.280 0.07 0.05 0.266 0.08 0.06 4.969 0.06 0.11  0.00 0.10 0.10   62.0  17  12
12004872 3514  61  93 0.370 0.05 0.09 0.385 0.05 0.10 4.887 0.10 0.06 -0.10 0.10 0.10   74.9  10  22
12005016 3603  73 112 0.423 0.05 0.09 0.443 0.06 0.08 4.832 0.09 0.07 -0.10 0.10 0.10  180.4  27  47
12006463 3358  50  50 0.303 0.05 0.05 0.294 0.05 0.05 4.944 0.06 0.06  0.00 0.10 0.10   76.2  10  10
12006927 3956  51  82 0.560 0.05 0.05 0.564 0.05 0.06 4.693 0.06 0.06 -0.10 0.10 0.10  205.5  19  26
12007066 3499  50  53 0.350 0.05 0.05 0.371 0.06 0.05 4.920 0.06 0.06 -0.10 0.10 0.10  149.6  19  20
12007544 3761 115  53 0.526 0.09 0.05 0.535 0.07 0.05 4.724 0.06 0.10  0.00 0.10 0.10  267.5  54  12
12007684 3453  55  65 0.370 0.05 0.05 0.382 0.05 0.05 4.884 0.06 0.06  0.00 0.10 0.10  140.1  17  20
12007765 3994 126 136 0.554 0.08 0.08 0.583 0.09 0.07 4.717 0.08 0.07 -0.10 0.30 0.20  610.6 111 122
12008200 3828  96 122 0.520 0.08 0.07 0.527 0.07 0.07 4.728 0.06 0.10 -0.10 0.20 0.10  410.2  78  77
12008887 3994 117 144 0.554 0.08 0.07 0.583 0.09 0.07 4.717 0.08 0.07 -0.10 0.30 0.20  578.9 106 112
12009213 3565  50  50 0.440 0.05 0.05 0.454 0.05 0.05 4.808 0.06 0.06  0.00 0.10 0.10  315.2  26  18
12010736 3722  77 178 0.390 0.08 0.15 0.411 0.08 0.15 4.871 0.14 0.11 -0.50 0.20 0.40  286.9  64 145
12010740 3731  62  73 0.410 0.05 0.08 0.438 0.06 0.06 4.854 0.10 0.06 -0.40 0.10 0.20  330.6  48  76
12011367 3929  50  50 0.541 0.05 0.05 0.564 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  300.5  23  14
12011635 3725  71  75 0.460 0.07 0.05 0.473 0.07 0.05 4.787 0.06 0.09 -0.20 0.20 0.10  206.7  37  30
12012281 3364  50  50 0.260 0.05 0.05 0.251 0.05 0.05 5.008 0.06 0.06 -0.10 0.10 0.10   87.6  10  10
12012729 3604  85  54 0.420 0.08 0.05 0.440 0.08 0.05 4.835 0.06 0.10 -0.10 0.10 0.10  245.9  54  25
12012873 3481  50  50 0.340 0.05 0.05 0.357 0.05 0.05 4.928 0.06 0.06 -0.10 0.10 0.10  116.6  10  12
12013242 3637  66  55 0.476 0.05 0.05 0.488 0.05 0.05 4.772 0.06 0.06  0.00 0.10 0.10  235.0  27  17
12013322 3739  73  50 0.453 0.05 0.05 0.482 0.06 0.05 4.810 0.06 0.06 -0.20 0.20 0.10  253.5  37  19
12017704 3903  61  50 0.533 0.05 0.05 0.557 0.05 0.05 4.731 0.06 0.06 -0.10 0.10 0.10  322.9  30  18
12018926 3530  50  72 0.380 0.05 0.08 0.396 0.05 0.08 4.877 0.09 0.06 -0.10 0.10 0.10  175.8  16  44
12022407 3682  91 123 0.461 0.07 0.08 0.475 0.07 0.08 4.788 0.08 0.09 -0.10 0.10 0.10  335.8  63  79
12052230 3555  71  57 0.390 0.07 0.05 0.409 0.08 0.05 4.868 0.06 0.08 -0.10 0.10 0.10  168.1  33  21
12053096 3562  51  59 0.400 0.05 0.05 0.418 0.05 0.05 4.855 0.06 0.06 -0.10 0.10 0.10  297.6  37  30
12055131 3994  75  85 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  463.2  41  71
12055234 3944  71  58 0.548 0.06 0.05 0.568 0.06 0.05 4.715 0.06 0.06 -0.10 0.20 0.10  341.1  45  21
12055458 3900 127  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  212.4  45  10
12055805 3588 107  57 0.450 0.10 0.05 0.469 0.11 0.05 4.803 0.06 0.12  0.00 0.10 0.10  127.8  33  11
12058533 3585  75  93 0.389 0.08 0.07 0.407 0.09 0.07 4.867 0.08 0.10 -0.20 0.10 0.10  251.7  55  57
12058951 3947  50  93 0.540 0.05 0.06 0.567 0.05 0.06 4.727 0.07 0.06 -0.10 0.10 0.10  377.6  28  61
12059261 3267  50  50 0.230 0.05 0.05 0.209 0.05 0.05 5.035 0.06 0.06  0.00 0.10 0.10   70.8  10  10
12060710 3598  54  50 0.420 0.05 0.05 0.440 0.05 0.05 4.835 0.06 0.06 -0.10 0.10 0.10  103.6  12  10
12060841 3685  50  67 0.410 0.05 0.06 0.437 0.05 0.05 4.854 0.08 0.06 -0.30 0.10 0.10  286.6  32  51
12061057 3947 100  50 0.578 0.07 0.05 0.594 0.06 0.05 4.687 0.06 0.07  0.00 0.10 0.10  388.4  60  16
12062354 3757  67  50 0.460 0.05 0.05 0.489 0.05 0.05 4.803 0.06 0.06 -0.20 0.10 0.10  216.8  29  21
12066569 3894  83 101 0.541 0.07 0.05 0.548 0.06 0.06 4.710 0.06 0.07 -0.10 0.20 0.10  335.4  49  50
12069640 3819  50  50 0.501 0.05 0.05 0.531 0.05 0.05 4.764 0.06 0.06 -0.10 0.10 0.10  375.1  13  27
12071873 3329  50  50 0.280 0.05 0.05 0.266 0.05 0.05 4.969 0.06 0.06  0.00 0.10 0.10   89.9  13  12
12072637 3400  50  54 0.338 0.05 0.05 0.340 0.05 0.05 4.911 0.06 0.07  0.00 0.10 0.10  135.3  21  15
12101934 3198  50  50 0.162 0.05 0.05 0.140 0.05 0.05 5.164 0.06 0.15  0.00 0.10 0.10   67.9  19  13
12102104 3976  69  76 0.550 0.05 0.06 0.576 0.05 0.05 4.718 0.06 0.06 -0.10 0.10 0.10  158.0  13  23
12102169 3826  74  50 0.520 0.06 0.05 0.526 0.05 0.05 4.728 0.06 0.07 -0.10 0.10 0.10  218.7  31  10
12102994 3279  50  50 0.203 0.05 0.05 0.184 0.05 0.05 5.087 0.06 0.06 -0.10 0.10 0.10  110.8  15  14
12104366 3867  50  50 0.525 0.05 0.05 0.545 0.05 0.05 4.734 0.06 0.06 -0.10 0.10 0.10  382.7  15  14
12104915 3909  71  51 0.529 0.05 0.05 0.559 0.06 0.05 4.739 0.06 0.06 -0.10 0.20 0.10  302.4  35  23
12105694 3750  50  59 0.450 0.05 0.05 0.462 0.05 0.05 4.797 0.06 0.06 -0.30 0.10 0.10  237.6  12  29
12105867 3358  50  50 0.303 0.05 0.05 0.294 0.05 0.06 4.944 0.06 0.07  0.00 0.10 0.10  125.3  18  20
12106121 3469  50  58 0.385 0.05 0.05 0.395 0.05 0.05 4.863 0.06 0.06  0.00 0.10 0.10  222.8  25  25
12106304 3914  89  70 0.516 0.08 0.05 0.543 0.08 0.05 4.748 0.06 0.07 -0.20 0.30 0.10  524.8  91  67
12108254 3690  68  50 0.440 0.06 0.05 0.462 0.06 0.05 4.816 0.06 0.07 -0.20 0.10 0.10  270.7  44  18
12108566 3121  50  88 0.151 0.05 0.05 0.126 0.05 0.05 5.179 0.12 0.13  0.30 0.30 0.10   53.2  11  20
12109472 3694  50  50 0.500 0.05 0.05 0.512 0.05 0.05 4.749 0.06 0.06  0.00 0.10 0.10  270.3  20  11
12109999 3929  50  50 0.525 0.05 0.05 0.547 0.05 0.05 4.736 0.06 0.06 -0.20 0.10 0.10  265.0  10  26
12110418 3941  50  67 0.557 0.05 0.05 0.560 0.05 0.06 4.695 0.06 0.06 -0.10 0.10 0.10  220.0  13  25
12110717 3805  50  50 0.506 0.05 0.05 0.525 0.05 0.05 4.749 0.06 0.06 -0.10 0.10 0.10  388.4  15  14
12110941 3835  50  67 0.490 0.05 0.05 0.518 0.05 0.05 4.772 0.06 0.06 -0.20 0.10 0.10  270.5  22  37
12111335 3972  72  50 0.565 0.07 0.05 0.568 0.06 0.05 4.689 0.06 0.07 -0.10 0.20 0.10  192.5  28  10
12111492 3815  50  50 0.541 0.05 0.05 0.555 0.05 0.05 4.717 0.06 0.06  0.00 0.10 0.10  224.6  11  10
12116009 3638  56 112 0.440 0.05 0.08 0.462 0.05 0.07 4.816 0.09 0.06 -0.10 0.10 0.10  201.1  22  48
12119180 3597  66  50 0.450 0.07 0.05 0.476 0.08 0.05 4.809 0.06 0.07  0.00 0.10 0.10  218.0  40  16
12120764 3777  50  93 0.500 0.05 0.06 0.512 0.05 0.06 4.750 0.06 0.06 -0.10 0.10 0.10  242.0  18  40
12121403 3684  50  50 0.438 0.05 0.05 0.458 0.05 0.05 4.816 0.06 0.06 -0.20 0.10 0.10  231.4  23  11
12122143 3682  63  50 0.461 0.06 0.05 0.475 0.05 0.05 4.788 0.06 0.08 -0.10 0.10 0.10  122.5  19  10
12152688 3785  94  50 0.530 0.08 0.05 0.546 0.07 0.05 4.727 0.06 0.08  0.00 0.10 0.10  334.9  59  18
12153006 3994  70  85 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  168.1  10  25
12154703 3629  66  84 0.380 0.06 0.07 0.407 0.07 0.07 4.888 0.09 0.07 -0.30 0.10 0.10  214.3  38  50
12154913 3521  54  61 0.340 0.06 0.06 0.360 0.08 0.07 4.932 0.09 0.07 -0.20 0.10 0.10  138.0  27  30
12156321 3252  50  50 0.218 0.05 0.05 0.195 0.05 0.05 5.054 0.06 0.06  0.00 0.10 0.10   77.4  12  13
12157004 3709 103  92 0.452 0.10 0.06 0.466 0.10 0.06 4.796 0.06 0.13 -0.20 0.20 0.10  187.6  49  32
12157134 3477  57  59 0.390 0.05 0.05 0.400 0.05 0.05 4.859 0.06 0.06  0.00 0.10 0.10  169.8  21  17
12157294 3960  57  85 0.550 0.05 0.05 0.576 0.06 0.05 4.718 0.06 0.06 -0.10 0.20 0.10  444.5  54  31
12158395 3822  50  50 0.511 0.05 0.05 0.531 0.05 0.05 4.747 0.06 0.06 -0.10 0.10 0.10  196.9  10  10
12158565 3960  60  50 0.551 0.05 0.05 0.573 0.05 0.05 4.714 0.06 0.06 -0.10 0.20 0.10  476.7  57  26
12158722 3804  91  71 0.513 0.09 0.05 0.519 0.07 0.06 4.734 0.06 0.10 -0.10 0.20 0.10  278.8  56  32
12158738 3858  50  98 0.527 0.05 0.06 0.539 0.05 0.06 4.726 0.06 0.06 -0.10 0.10 0.10  521.8  36  83
12159137 3947 109 111 0.540 0.06 0.07 0.567 0.07 0.06 4.727 0.07 0.06 -0.10 0.20 0.20  491.6  72  91
12159633 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   53.5  10  10
12164952 3928  53  88 0.550 0.05 0.05 0.558 0.05 0.06 4.704 0.06 0.06 -0.10 0.10 0.10  234.0  22  33
12200438 3912  50  50 0.549 0.05 0.05 0.552 0.05 0.05 4.702 0.06 0.06 -0.10 0.10 0.10  140.3  14  10
12201892 3627  50  65 0.410 0.05 0.05 0.427 0.05 0.06 4.843 0.06 0.06 -0.20 0.10 0.10  158.6  13  25
12201933 3697  50  67 0.446 0.05 0.05 0.462 0.05 0.05 4.805 0.06 0.06 -0.20 0.10 0.10  177.2  21  25
12202079 3947  74  50 0.540 0.05 0.05 0.567 0.05 0.05 4.727 0.06 0.06 -0.10 0.20 0.10  332.1  33  24
12202311 3737  54  83 0.466 0.06 0.05 0.476 0.05 0.05 4.779 0.06 0.08 -0.20 0.10 0.10  344.2  49  47
12202958 3910  62  57 0.538 0.05 0.05 0.558 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  317.7  32  19
12203082 3804  78  89 0.513 0.06 0.06 0.519 0.05 0.06 4.734 0.06 0.08 -0.10 0.10 0.10  221.2  33  35
12203198 3772  65  96 0.480 0.06 0.05 0.490 0.05 0.06 4.766 0.06 0.08 -0.20 0.10 0.10  135.1  19  21
12203264 3886  91 126 0.540 0.07 0.06 0.544 0.05 0.07 4.709 0.06 0.08 -0.10 0.10 0.20  530.1  81  91
12203450 3952  50  50 0.560 0.05 0.05 0.562 0.05 0.05 4.692 0.06 0.06 -0.10 0.10 0.10  156.7  13  10
12203540 3609  50  50 0.370 0.05 0.05 0.396 0.06 0.05 4.899 0.06 0.06 -0.30 0.10 0.10  232.7  28  37
12203990 3947  65  71 0.540 0.05 0.06 0.567 0.05 0.05 4.727 0.07 0.06 -0.10 0.10 0.10  250.5  21  38
12204025 3745  50  58 0.520 0.05 0.05 0.530 0.05 0.05 4.731 0.06 0.06  0.00 0.10 0.10  328.0  25  20
12204358 3284  50  62 0.207 0.05 0.09 0.187 0.05 0.10 5.076 0.12 0.06 -0.10 0.10 0.10   90.1  13  41
12204572 3737  64  76 0.466 0.06 0.05 0.476 0.05 0.05 4.779 0.06 0.08 -0.20 0.10 0.10  152.1  23  20
12204700 3855  73  79 0.530 0.06 0.05 0.535 0.05 0.06 4.718 0.06 0.07 -0.10 0.10 0.10  220.3  28  29
12204886 3929  70  65 0.541 0.05 0.05 0.564 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  252.4  25  20
12207013 3960  65  60 0.551 0.05 0.05 0.573 0.06 0.05 4.714 0.06 0.06 -0.10 0.20 0.10  296.5  29  18
12207432 3681  50  50 0.461 0.05 0.05 0.473 0.05 0.05 4.785 0.06 0.06 -0.10 0.10 0.10  184.3  10  10
12208128 3890  73  75 0.507 0.05 0.05 0.535 0.05 0.05 4.757 0.07 0.06 -0.20 0.10 0.10  224.4  22  30
12214368 3946  94  76 0.509 0.08 0.07 0.534 0.08 0.05 4.753 0.07 0.08 -0.30 0.30 0.20  274.9  51  45
12214389 3813  59 102 0.477 0.06 0.07 0.485 0.05 0.08 4.767 0.07 0.08 -0.30 0.10 0.20  237.5  33  48
12215115 3370 103  67 0.313 0.14 0.05 0.306 0.16 0.06 4.933 0.06 0.22  0.00 0.20 0.10  226.8 111  40
12215430 3815  63 145 0.435 0.06 0.11 0.450 0.05 0.13 4.813 0.10 0.08 -0.50 0.20 0.40  194.3  29  70
12217622 3760  66  78 0.467 0.05 0.05 0.492 0.05 0.05 4.792 0.06 0.06 -0.20 0.10 0.10  199.6  26  30
12218211 3798 110 109 0.510 0.09 0.06 0.518 0.08 0.07 4.737 0.06 0.11 -0.10 0.20 0.10  296.3  64  51
12218539 3860 115  64 0.550 0.07 0.05 0.572 0.07 0.05 4.715 0.06 0.07  0.00 0.10 0.10  202.5  35  13
12218994 3511  55  50 0.410 0.05 0.05 0.422 0.05 0.05 4.839 0.06 0.06  0.00 0.10 0.10   98.7  12  10
12251403 3946 131 346 0.490 0.12 0.16 0.515 0.12 0.19 4.770 0.12 0.14 -0.40 0.50 0.60  529.8 149 274
12251446 3409  50  50 0.340 0.08 0.05 0.348 0.10 0.05 4.917 0.06 0.10  0.00 0.10 0.10   73.4  18  10
12251483 3359  50  50 0.260 0.05 0.05 0.245 0.05 0.05 4.998 0.06 0.06 -0.10 0.10 0.10   73.5  10  10
12251699 3408  91  62 0.377 0.11 0.08 0.389 0.14 0.08 4.876 0.08 0.10  0.20 0.20 0.10  186.7  58  45
12251852 3767 100 144 0.479 0.10 0.09 0.488 0.08 0.10 4.766 0.08 0.12 -0.20 0.20 0.20  435.4 105 119
12251877 3844  96 117 0.510 0.06 0.08 0.539 0.07 0.06 4.755 0.08 0.06 -0.10 0.20 0.10  456.1  71  96
12252040 3626  52  50 0.380 0.05 0.05 0.401 0.06 0.05 4.882 0.06 0.06 -0.30 0.10 0.10  178.5  26  11
12252762 3524  54  50 0.370 0.06 0.05 0.388 0.07 0.05 4.891 0.06 0.08 -0.10 0.10 0.10  122.3  22  13
12254051 3728  51 111 0.482 0.05 0.07 0.493 0.05 0.07 4.765 0.06 0.06 -0.10 0.10 0.10  220.4  23  44
12256096 3729  64  62 0.461 0.06 0.05 0.476 0.05 0.05 4.789 0.06 0.08 -0.20 0.10 0.10  262.0  40  33
12256580 3614  50  57 0.400 0.05 0.05 0.421 0.05 0.05 4.859 0.06 0.06 -0.20 0.10 0.10  191.3  11  32
12256925 3931  62  50 0.486 0.07 0.05 0.511 0.06 0.05 4.774 0.06 0.07 -0.40 0.30 0.10  396.9  61  45
12257167 3594  50  52 0.393 0.05 0.05 0.409 0.05 0.05 4.862 0.06 0.06 -0.20 0.10 0.10  136.2  10  20
12257256 3651  61  75 0.400 0.06 0.06 0.417 0.06 0.06 4.854 0.07 0.08 -0.30 0.10 0.10  203.2  35  38
12257338 3666  80  82 0.430 0.07 0.06 0.448 0.07 0.06 4.823 0.07 0.09 -0.20 0.10 0.10  208.5  39  37
12258034 3900 145  50 0.537 0.09 0.05 0.559 0.09 0.05 4.726 0.06 0.09 -0.10 0.20 0.10  449.6 101  10
12258225 3848  50  50 0.555 0.05 0.05 0.563 0.05 0.05 4.700 0.06 0.06  0.00 0.10 0.10  182.9  10  10
12264593 3431  50  55 0.360 0.05 0.05 0.367 0.05 0.05 4.890 0.06 0.06  0.00 0.10 0.10  113.7  15  11
12265168 3385 109 212 0.106 0.05 0.13 0.099 0.05 0.13 5.388 0.34 0.06 -1.50 1.00 1.10    8.7  10  11
12300406 3882  50  50 0.550 0.05 0.05 0.581 0.05 0.05 4.722 0.06 0.06  0.00 0.10 0.10  444.2  16  32
12302604 3469  64  66 0.385 0.05 0.05 0.395 0.05 0.05 4.863 0.06 0.06  0.00 0.10 0.10  270.4  38  32
12303956 3900  80  63 0.537 0.07 0.05 0.559 0.07 0.05 4.726 0.06 0.07 -0.10 0.20 0.10  541.1  88  29
12304013 3465  50  50 0.340 0.05 0.05 0.346 0.05 0.05 4.914 0.06 0.06 -0.10 0.10 0.10  104.2  10  10
12304526 3511  65  74 0.410 0.05 0.05 0.422 0.05 0.05 4.839 0.06 0.06  0.00 0.10 0.10  308.8  38  40
12305237 3291  50  55 0.250 0.05 0.05 0.231 0.05 0.05 5.006 0.06 0.06  0.00 0.10 0.10   53.9  10  10
12305742 3714  50  50 0.382 0.05 0.05 0.408 0.05 0.05 4.886 0.07 0.06 -0.50 0.10 0.10  308.1  14  45
12306384 3408  50  50 0.343 0.05 0.05 0.346 0.05 0.05 4.905 0.06 0.06  0.00 0.10 0.10  110.5  10  10
12306797 3853  96  50 0.539 0.06 0.05 0.572 0.07 0.05 4.733 0.06 0.06  0.00 0.10 0.10  321.0  47  18
12306931 3739  52  66 0.453 0.05 0.06 0.482 0.05 0.05 4.810 0.08 0.06 -0.20 0.10 0.10  214.9  24  35
12307377 3709  74  72 0.360 0.12 0.06 0.384 0.14 0.06 4.910 0.08 0.16 -0.60 0.40 0.10  307.4 107  62
12314163 3617  63  50 0.400 0.06 0.05 0.420 0.07 0.05 4.858 0.06 0.08 -0.20 0.10 0.10  204.7  35  28
12314646 3444  56  57 0.324 0.06 0.05 0.324 0.07 0.05 4.929 0.06 0.08 -0.10 0.10 0.10   61.1  11  10
12315367 3932  57  50 0.520 0.05 0.05 0.548 0.05 0.05 4.745 0.06 0.06 -0.20 0.10 0.10  279.4  22  26
12316440 3722  80  57 0.480 0.07 0.05 0.490 0.06 0.05 4.766 0.06 0.09 -0.10 0.10 0.10  234.7  40  15
12316768 3692  69  71 0.440 0.06 0.05 0.462 0.06 0.05 4.817 0.06 0.07 -0.20 0.10 0.10  178.8  29  28
12350839 3498  79  71 0.360 0.09 0.07 0.372 0.10 0.09 4.896 0.07 0.11 -0.10 0.10 0.10  155.1  40  38
12350962 3722  50  50 0.480 0.05 0.05 0.490 0.05 0.05 4.766 0.06 0.07 -0.10 0.10 0.10  195.0  23  10
12351607 3299  50  50 0.256 0.05 0.05 0.238 0.05 0.05 4.998 0.06 0.07  0.00 0.10 0.10  113.6  18  18
12352520 3805  68  50 0.497 0.05 0.05 0.526 0.05 0.05 4.767 0.06 0.06 -0.10 0.10 0.10  265.6  30  20
12352923 3900  79 127 0.540 0.06 0.06 0.552 0.05 0.07 4.715 0.06 0.06 -0.10 0.10 0.20  559.7  73  97
12353946 3826 107  99 0.520 0.09 0.06 0.526 0.08 0.07 4.728 0.06 0.11 -0.10 0.20 0.10  207.6  45  34
12354053 3598  56  50 0.420 0.05 0.05 0.440 0.05 0.05 4.835 0.06 0.06 -0.10 0.10 0.10  170.2  20  13
12356051 3389  50  50 0.320 0.05 0.05 0.330 0.05 0.05 4.946 0.06 0.06  0.00 0.10 0.10  103.8  10  11
12356405 3960  59  80 0.544 0.05 0.06 0.574 0.05 0.05 4.726 0.07 0.06 -0.10 0.10 0.10  512.7  39  76
12356489 3695  98  91 0.400 0.10 0.09 0.421 0.11 0.08 4.859 0.10 0.13 -0.40 0.20 0.20  160.7  44  42
12356535 3646  57  66 0.420 0.05 0.06 0.441 0.05 0.05 4.836 0.07 0.06 -0.20 0.10 0.10  221.8  25  37
12356588 3797  50  50 0.510 0.05 0.05 0.517 0.05 0.05 4.737 0.06 0.06 -0.10 0.10 0.10  232.6  16  10
12357078 3900  67  90 0.537 0.05 0.06 0.559 0.05 0.05 4.726 0.06 0.06 -0.10 0.10 0.10  478.7  48  67
12365719 3557  59  50 0.390 0.06 0.05 0.410 0.07 0.05 4.869 0.06 0.07 -0.10 0.10 0.10  176.3  30  12
12366450 3358  50  50 0.303 0.05 0.05 0.294 0.05 0.05 4.944 0.06 0.06  0.00 0.10 0.10   80.4  10  10
12366989 3388  50  50 0.190 0.05 0.05 0.175 0.05 0.05 5.124 0.07 0.06 -0.60 0.10 0.10   81.7  13  17
12400394 3708  76  79 0.430 0.07 0.08 0.451 0.07 0.07 4.826 0.08 0.09 -0.30 0.10 0.20  229.8  44  50
12400606 3716  85  50 0.508 0.07 0.05 0.520 0.06 0.05 4.743 0.06 0.08  0.00 0.10 0.10  309.3  53  16
12400701 3984 127  65 0.576 0.08 0.05 0.610 0.09 0.05 4.703 0.06 0.06  0.00 0.20 0.10  548.2  99  45
12402078 3697  50  67 0.446 0.05 0.05 0.462 0.05 0.05 4.805 0.06 0.06 -0.20 0.10 0.10  185.8  13  26
12402770 3482  50  50 0.350 0.05 0.05 0.359 0.05 0.05 4.905 0.06 0.07 -0.10 0.10 0.10  225.3  32  19
12403318 3316  50  50 0.270 0.05 0.05 0.253 0.05 0.05 4.981 0.06 0.07  0.00 0.10 0.10   76.6  13  11
12405321 3630  50 100 0.437 0.05 0.08 0.459 0.05 0.07 4.820 0.08 0.06 -0.10 0.10 0.10  191.7  19  43
12405814 3869  74  72 0.520 0.05 0.06 0.548 0.05 0.05 4.745 0.07 0.06 -0.10 0.10 0.10  283.7  29  43
12407248 3397  69  94 0.287 0.07 0.10 0.279 0.07 0.13 4.969 0.11 0.10 -0.10 0.10 0.10  158.4  40  65
12407342 3518  84  91 0.410 0.05 0.05 0.428 0.06 0.05 4.844 0.06 0.06  0.00 0.10 0.10  258.1  39  44
12418737 3696  50  50 0.469 0.05 0.05 0.480 0.05 0.05 4.778 0.06 0.06 -0.10 0.10 0.10  235.2  21  10
12453413 3975  84 111 0.533 0.05 0.08 0.561 0.06 0.07 4.734 0.08 0.06 -0.20 0.20 0.20  560.9  72 115
12453592 3603  51  50 0.459 0.05 0.05 0.473 0.05 0.05 4.788 0.06 0.06  0.00 0.10 0.10  260.9  24  13
12453624 3777  50  83 0.500 0.05 0.06 0.512 0.05 0.06 4.750 0.06 0.06 -0.10 0.10 0.10  238.3  14  36
12454007 3677  57  50 0.454 0.06 0.05 0.477 0.06 0.05 4.802 0.06 0.07 -0.10 0.10 0.10  139.8  20  10
12456136 3488  81  52 0.390 0.10 0.05 0.407 0.12 0.05 4.866 0.06 0.12  0.00 0.10 0.10  131.6  36  14
12456401 3622  68  50 0.430 0.06 0.05 0.451 0.07 0.05 4.826 0.06 0.06 -0.10 0.10 0.10  147.8  24  10
12456781 3842  50  60 0.526 0.05 0.05 0.531 0.05 0.05 4.721 0.06 0.06 -0.10 0.10 0.10  260.6  15  30
12458323 3929  50  50 0.541 0.05 0.05 0.564 0.05 0.05 4.724 0.06 0.06 -0.10 0.10 0.10  193.0  15  11
12459760 3784  55  84 0.485 0.06 0.05 0.494 0.05 0.05 4.760 0.06 0.07 -0.20 0.10 0.10  215.3  28  29
12470124 3741  74  50 0.488 0.06 0.05 0.498 0.05 0.05 4.758 0.06 0.08 -0.10 0.10 0.10  202.0  30  11
12470376 3650  50  54 0.419 0.05 0.05 0.442 0.05 0.05 4.840 0.06 0.06 -0.20 0.10 0.10  202.5  12  30
12504422 3960  82  94 0.544 0.05 0.07 0.574 0.05 0.05 4.726 0.07 0.06 -0.10 0.10 0.10  336.1  32  57
12505044 3757  54 120 0.494 0.05 0.07 0.504 0.05 0.07 4.753 0.06 0.06 -0.10 0.10 0.10  280.4  24  56
12505054 3521  50  55 0.350 0.05 0.05 0.360 0.05 0.06 4.907 0.06 0.06 -0.20 0.10 0.10   71.6  10  12
12505250 3505  65  73 0.400 0.05 0.05 0.419 0.05 0.05 4.856 0.06 0.06  0.00 0.10 0.10  174.4  21  27
12505701 3214  50  50 0.189 0.05 0.05 0.165 0.05 0.05 5.102 0.06 0.11  0.00 0.10 0.10   61.2  15  11
12505793 3722  79 111 0.480 0.06 0.07 0.490 0.05 0.07 4.766 0.06 0.08 -0.10 0.10 0.10  252.1  39  51
12506640 3284  50  50 0.207 0.05 0.05 0.187 0.05 0.05 5.076 0.06 0.06 -0.10 0.10 0.10   52.3  10  10
12506985 3748  50  72 0.460 0.05 0.05 0.487 0.05 0.05 4.800 0.07 0.06 -0.20 0.10 0.10  161.1  17  23
12507882 3903 129  60 0.523 0.12 0.05 0.541 0.12 0.05 4.735 0.06 0.13 -0.20 0.40 0.10  230.5  64  19
12508767 3268  50  50 0.231 0.05 0.05 0.210 0.05 0.05 5.032 0.06 0.06  0.00 0.10 0.10   49.2  10  10
12509131 3774  78  57 0.500 0.07 0.05 0.511 0.06 0.05 4.749 0.06 0.08 -0.10 0.20 0.10  246.5  40  15
12552699 3409  60  65 0.340 0.09 0.05 0.348 0.11 0.05 4.917 0.06 0.11  0.00 0.10 0.10  131.7  38  19
12552869 3709  66  75 0.452 0.06 0.05 0.466 0.05 0.05 4.796 0.06 0.08 -0.20 0.10 0.10  248.3  40  35
12556374 3860  71 114 0.514 0.05 0.08 0.544 0.05 0.06 4.752 0.08 0.06 -0.10 0.10 0.10  286.8  29  58
12598711 3772  56  50 0.488 0.05 0.05 0.515 0.05 0.05 4.773 0.06 0.06 -0.10 0.10 0.10  420.3  44  28
12598901 3500  50  50 0.400 0.05 0.05 0.416 0.05 0.05 4.853 0.06 0.06  0.00 0.10 0.10  134.6  12  14
12599405 3382  63  59 0.324 0.06 0.05 0.320 0.06 0.06 4.922 0.06 0.08  0.00 0.10 0.10  169.2  32  27
12599416 3554  85  88 0.370 0.09 0.07 0.386 0.10 0.08 4.888 0.08 0.12 -0.20 0.10 0.10  160.0  43  38
12599700 3728  83  56 0.482 0.08 0.05 0.493 0.07 0.05 4.765 0.06 0.09 -0.10 0.20 0.10  242.5  48  14
12600640 3806  67  50 0.540 0.06 0.05 0.551 0.05 0.05 4.715 0.06 0.06  0.00 0.10 0.10  215.2  28  10
12601704 3947  88 112 0.540 0.05 0.07 0.567 0.05 0.06 4.727 0.07 0.06 -0.10 0.20 0.10  529.7  56  98
12601861 3805  50  77 0.506 0.05 0.06 0.525 0.05 0.06 4.749 0.06 0.06 -0.10 0.10 0.10  253.6  17  38
12643996 3634  89  59 0.467 0.08 0.05 0.494 0.09 0.05 4.794 0.06 0.08  0.00 0.10 0.10  227.6  46  21
12644712 3884  72  91 0.540 0.06 0.05 0.543 0.05 0.06 4.709 0.06 0.07 -0.10 0.10 0.10  319.3  40  44
12645687 3994  80  79 0.554 0.05 0.06 0.583 0.05 0.05 4.717 0.07 0.06 -0.10 0.10 0.10  314.3  28  45
12646508 3657  56  60 0.450 0.05 0.05 0.472 0.05 0.05 4.806 0.06 0.06 -0.10 0.10 0.10  182.7  20  26
12646841 3339  50  50 0.288 0.05 0.05 0.275 0.05 0.05 4.960 0.06 0.07  0.00 0.10 0.10   59.2  10  10
12688403 3198  50  50 0.163 0.05 0.05 0.140 0.05 0.05 5.162 0.09 0.15  0.00 0.10 0.10   39.3  11  11
12688834 3653  71  50 0.477 0.07 0.05 0.500 0.07 0.05 4.780 0.06 0.07  0.00 0.10 0.10  243.0  42  13
12689068 3212  50  50 0.187 0.07 0.05 0.164 0.06 0.05 5.110 0.06 0.20  0.00 0.10 0.10   83.4  32  16
12689927 3598  52  91 0.420 0.05 0.08 0.440 0.05 0.08 4.835 0.08 0.06 -0.10 0.10 0.10  103.5  10  23
12689979 3770  85  93 0.479 0.08 0.05 0.489 0.07 0.06 4.767 0.06 0.09 -0.20 0.20 0.10  248.0  48  37
12690123 3947  84 105 0.540 0.05 0.07 0.567 0.06 0.06 4.727 0.07 0.06 -0.10 0.20 0.10  226.7  29  41
12691684 3358  50  51 0.303 0.08 0.05 0.294 0.09 0.06 4.944 0.06 0.11  0.00 0.10 0.10  120.3  33  19
12734617 3798  80 108 0.510 0.06 0.06 0.518 0.05 0.07 4.737 0.06 0.08 -0.10 0.10 0.10  305.6  46  52
12735296 3241  50  58 0.210 0.05 0.05 0.187 0.05 0.05 5.066 0.07 0.08  0.00 0.10 0.10   80.4  16  20
12735664 3723  73  50 0.476 0.06 0.05 0.495 0.05 0.05 4.778 0.06 0.08 -0.10 0.10 0.10  271.3  44  15
12735805 3819  93  50 0.527 0.06 0.05 0.561 0.07 0.05 4.743 0.06 0.06  0.00 0.10 0.10  290.8  42  18
12736483 3993  51  65 0.557 0.05 0.05 0.582 0.05 0.05 4.711 0.06 0.06 -0.10 0.20 0.10  569.9  53  32
12736891 3996  73  57 0.572 0.06 0.05 0.574 0.05 0.05 4.682 0.06 0.07 -0.10 0.20 0.10  369.9  50  17
12784183 3651  73  51 0.446 0.07 0.05 0.462 0.06 0.05 4.805 0.06 0.09 -0.10 0.10 0.10  124.1  23  10
12785453 3787  82  95 0.506 0.07 0.06 0.514 0.05 0.07 4.741 0.06 0.08 -0.10 0.10 0.10  394.5  63  63
12834301 3474  55  51 0.380 0.08 0.05 0.397 0.10 0.05 4.878 0.06 0.07  0.00 0.10 0.10  224.9  49  23
12835232 3743  50  71 0.488 0.05 0.05 0.499 0.05 0.06 4.759 0.06 0.06 -0.10 0.10 0.10  194.5  13  26
12934814 3391  50  50 0.284 0.05 0.05 0.274 0.05 0.05 4.970 0.06 0.06 -0.10 0.10 0.10  118.8  14  15

==> anc/tab5.txt <==
Title: The Occurrence Rate of Small Planets around Small Stars
Authors: Dressing C.D., Charbonneau D.
Table: Revised Properties for Planet Candidates Orbiting Small Stars
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label   Explanations
--------------------------------------------------------------------------------
   1-  7 F7.2   ---    KOI     Kepler Object of Interest
       9 A1     ---  f_KOI     Flag on KOI (1)
  11- 18 F8     ---    KID     Kepler identifier
  20- 25 F6.3   d      t0      Transit ephemeris folded to planet orbital period
  27- 32 F6.3   d      P       Planet orbital period
  34- 40 F7.3   ---    a/r*    Planet semimajor axis/stellar radius (see Note a)
  42- 46 F5.3   ---    rp/r*   Planet radius/stellar radius
  48- 50 F3.1   ---    b       Impact parameter
  52- 56 F5.2   ---    Rp/Re   Planet radius in Earth radii
  58- 61 F4.2   ---  Ep_Rp/Re   Positive error on Rp/Rearth
  63- 66 F4.2   ---  en_Rp/Re   Negative error on Rp/Rearth
  68- 73 F6.2   ---    F/Fe    Flux received by planet compared to flux
                                received by the Earth
  75- 80 F6.2   ---  Ep_F/Fe    Positive error on F/Fearth
  82- 87 F6.2   ---  en_F/Fe    Negative error on F/Fearth
  89- 92 I4     K      Teff    Stellar effective temperature
  94- 98 F5.3   solRad R*      Stellar radius
--------------------------------------------------------------------------------
Note (1):
    a = This column lists the ratio estimated from the fit to the light curve. We compute the geometric probability of transit using the semimajor axis determined from the planet orbital period and the host star mass listed in datafile4.txt.
    b = Kepler-49b (Steffen et al. 2012a; Xie 2012);
    c = Kepler-49c (Steffen et al. 2012a; Xie 2012);
    d = Kepler-26b (Steffen et al. 2012b);
    e = Kepler-26c (Steffen et al. 2012b);
    f = Confirmed by Johnson et al. (2012);
    g = Kepler-54b (Steffen et al. 2012a);
    h = Kepler-54c (Steffen et al. 2012a);
    i = Confirmed by Xie (2012);
    j = Confirmed by Xie (2012);
    k = Kepler-32b (Fabrycky et al. 2012a);
    l = Kepler-32c (Fabrycky et al. 2012a);
    v = Transits noted as "v"-shaped by Batalha et al. (2012).
--------------------------------------------------------------------------------
 247.01   11852982  1.525 13.815  47.536 0.030 0.4  1.41 0.26 0.29   4.41   5.61   2.95 3725 0.437
 248.01 b  5364071  4.593  7.028  17.897 0.032 0.6  1.83 0.18 0.26  16.90   3.57   1.88 3903 0.523
 248.02 c  5364071  6.158 10.913  21.948 0.047 0.8  2.69 0.26 0.38   9.40   9.86   6.67 3903 0.523
 248.03    5364071  2.076  2.577  10.121 0.032 0.5  1.83 0.18 0.26  64.39   5.83   3.94 3903 0.523
 248.04    5364071 11.080 18.596  51.184 0.034 0.5  1.96 0.19 0.27   4.62   3.62   2.14 3903 0.523
 249.01    9390653  3.871  9.549  44.353 0.040 0.3  1.60 0.22 0.22   4.65   7.56   6.22 3514 0.370
 250.01 d  9757613 10.720 12.283  34.265 0.056 0.3  2.73 0.63 0.54   6.06   4.21   3.46 3853 0.447
 250.02 e  9757613 11.877 17.251  62.567 0.056 0.5  2.73 0.63 0.54   3.85  28.82  23.70 3853 0.447
 250.03    9757613  1.594  3.544  11.511 0.020 0.5  0.98 0.23 0.19  31.79   2.07   1.70 3853 0.447
 250.04    9757613 43.087 46.828 157.259 0.039 0.6  1.92 0.44 0.38   1.02   2.18   1.68 3853 0.447
 251.01   10489206  0.347  4.164  12.214 0.049 0.7  2.63 0.27 0.34  26.00  29.45  15.49 3743 0.488
 251.02   10489206  0.157  5.775  18.612 0.014 0.5  0.76 0.08 0.10  16.81   0.94   0.50 3743 0.488
 252.01   11187837 12.059 17.605  33.315 0.045 0.5  2.37 0.25 0.30   3.82   9.79   8.78 3770 0.479
 253.01   11752906  4.643  6.383  17.910 0.049 0.8  3.05 0.27 0.47  21.99   6.33   5.68 3919 0.574
 254.01 f  5794240  1.410  2.455  11.223 0.179 0.5 10.74 0.98 1.44  68.37   1.67   1.30 3837 0.550
 255.01    7021681 24.694 27.522  51.142 0.045 0.3  2.77 0.24 0.34   3.07   8.92   8.91 3907 0.570
 256.01 v 11548140  0.200  1.379   4.825 0.454 1.2 17.12 2.48 2.48  49.78  24.30  24.90 3410 0.346
 463.01    8845205  0.491 18.478  69.231 0.049 0.5  1.80 0.33 0.38   1.70   1.02   1.05 3504 0.340
 531.01   10395543  1.255  3.687  14.775 0.089 0.9  4.77 0.63 0.69  36.55  27.40  18.38 3898 0.490
 571.01    8120608  7.166  7.267  22.444 0.025 0.4  1.37 0.14 0.21  13.98   1.36   0.83 3820 0.500
 571.02    8120608  3.440 13.343  25.894 0.031 0.7  1.68 0.17 0.25   6.22  19.62  13.83 3820 0.500
 571.03    8120608  1.184  3.887  12.801 0.023 0.6  1.24 0.12 0.19  32.20   6.16   5.33 3820 0.500
 571.04    8120608 19.360 22.407  46.240 0.025 0.5  1.39 0.14 0.21   3.12   2.74   2.37 3820 0.500
 596.01   10388286  0.496  1.683   8.565 0.025 0.4  1.17 0.14 0.16  63.67  14.19  12.27 3626 0.430
 739.01   10386984  1.214  1.287   6.023 0.026 0.5  1.58 0.19 0.14 187.26   1.37   1.19 3994 0.554
 781.01   11923270  6.418 11.598  29.230 0.055 0.7  2.54 0.30 0.30   4.65  28.30  22.44 3603 0.423
 817.01    4725681 18.439 23.968  42.743 0.033 0.5  1.69 0.20 0.20   2.45  87.00  50.98 3758 0.474
 817.02    4725681  3.063  8.296  45.449 0.029 0.5  1.49 0.18 0.17  10.09   1.99   1.47 3758 0.474
 818.01    4913852  5.940  8.114  25.959 0.038 0.4  1.65 0.21 0.21   6.67   1.20   0.78 3564 0.401
 854.01    6435936 33.001 56.055  90.045 0.039 0.4  1.69 0.33 0.21   0.50   4.96   3.22 3562 0.400
 886.01 g  7455287  1.978  8.011   6.286 0.038 1.1  1.38 0.30 0.27   5.30   3.12   2.19 3579 0.330
 886.02 h  7455287 10.709 12.072   6.370 0.023 1.3  0.81 0.18 0.16   3.07   0.35   0.18 3579 0.330
 886.03 v  7455287  5.355 20.995  39.246 0.032 0.8  1.14 0.25 0.22   1.47   4.93   2.48 3579 0.330
 898.01 i  7870390  9.615  9.770  27.672 0.042 0.4  2.49 0.23 0.23  12.33   2.85   1.44 3989 0.544
 898.02    7870390  2.032  5.170  16.115 0.033 0.5  1.96 0.18 0.18  28.81   1.36   0.69 3989 0.544
 898.03 j  7870390  7.354 20.090  41.819 0.036 0.4  2.14 0.20 0.20   4.71   4.32   3.18 3989 0.544
 899.01    7907423  3.596  7.114  23.515 0.028 0.5  1.27 0.15 0.25   8.74  10.10   7.43 3587 0.410
 899.02    7907423  2.114  3.307  12.885 0.021 0.4  0.95 0.12 0.19  24.26   1.65   1.22 3587 0.410
 899.03    7907423  9.085 15.368  31.920 0.028 0.8  1.24 0.15 0.24   3.13   4.74   4.23 3587 0.410
 936.01    9388479  7.990  9.468  27.967 0.044 0.4  1.79 0.24 0.26   4.88  13.16  11.74 3518 0.370
 936.02    9388479  0.580  0.893   5.775 0.025 0.4  1.03 0.14 0.15 113.74   1.70   1.51 3518 0.370
 947.01    9710326 18.333 28.599  46.796 0.039 0.7  1.84 0.35 0.26   1.61   2.31   1.93 3717 0.430
 952.01 k  9787239  0.274  5.901  19.376 0.039 0.4  2.15 0.28 0.28  18.06  53.82  44.92 3787 0.506
 952.02 l  9787239  4.351  8.752  19.985 0.035 0.7  1.94 0.25 0.26  10.68   1.16   0.61 3787 0.506
 952.03    9787239 18.525 22.780  48.891 0.047 0.4  2.58 0.33 0.34   2.98   1.63   1.10 3787 0.506
 952.04    9787239  0.400  2.896  13.641 0.026 0.5  1.43 0.18 0.19  46.65  25.47  17.22 3787 0.506
1078.01   10166274  0.720  3.354  16.129 0.035 0.4  1.97 0.24 0.25  43.04  21.56  14.85 3878 0.523
1078.02   10166274  1.417  6.877  20.830 0.044 0.9  2.50 0.30 0.31  16.52   8.28   5.70 3878 0.523
1078.03   10166274 15.729 28.463  71.424 0.039 0.5  2.22 0.27 0.28   2.49   1.25   0.86 3878 0.523
1085.01   10118816  0.219  7.718  26.930 0.018 0.6  1.02 0.11 0.10  14.89   6.29   4.05 3878 0.535
1141.01    8346392  3.424  5.728  17.940 0.024 0.5  1.44 0.16 0.14  24.99  10.78   7.43 3976 0.550
1146.01    8351704  1.504  7.097  23.314 0.019 0.4  0.99 0.13 0.10  12.32   5.98   3.67 3778 0.470
1164.01   10341831  0.780  0.934   1.768 0.014 0.3  0.74 0.08 0.08 178.11  68.87  52.00 3711 0.475
1201.01    4061149  0.690  2.758  18.588 0.023 0.4  1.19 0.18 0.16  43.54  27.86  16.58 3728 0.482
1393.01    9202151  1.164  1.695   7.709 0.037 0.4  2.24 0.20 0.30 120.22  41.73  43.59 3872 0.563
1397.01    9427402  0.829  6.247  30.153 0.036 0.4  2.14 0.20 0.20  21.87   8.08   5.95 3957 0.542
1422.01   11497958  1.568  5.842  22.474 0.035 0.4  0.84 0.19 0.19   4.20   3.80   2.16 3424 0.220
1422.02   11497958 14.559 19.850  51.985 0.038 0.4  0.92 0.21 0.21   0.82   0.74   0.42 3424 0.220
1422.03   11497958  0.743  3.622   7.933 0.020 0.9  0.47 0.11 0.11   7.95   7.18   4.08 3424 0.220
1427.01   11129738  2.463  2.613   9.757 0.023 0.5  1.29 0.12 0.16  67.13  25.15  21.75 3979 0.523
1649.01   11337141  2.239  4.044   7.983 0.019 0.9  1.02 0.11 0.15  27.15  11.74  10.05 3767 0.479
1681.01    5531953  6.486  6.939  15.493 0.027 0.8  1.18 0.18 0.15   8.63   4.77   2.94 3608 0.400
1686.01    6149553 43.529 56.867 102.482 0.029 0.5  0.95 0.16 0.16   0.30   0.19   0.12 3414 0.300
1702.01    7304449  1.082  1.538   9.008 0.028 0.6  0.80 0.15 0.15  27.41  20.88  12.57 3304 0.260
1843.01    5080636  4.103  4.195  19.152 0.026 0.4  1.26 0.14 0.22  19.30   9.46   8.02 3584 0.450
1843.02    5080636  4.025  6.356  38.543 0.018 0.5  0.86 0.10 0.15  11.09   5.43   4.61 3584 0.450
1867.01    8167996  0.033  2.550   9.819 0.022 0.5  1.20 0.12 0.13  53.87  24.11  16.96 3799 0.492
1867.02    8167996  6.446 13.969  26.759 0.045 1.0  2.42 0.25 0.27   5.58   2.50   1.76 3799 0.492
1867.03    8167996  2.404  5.212  15.672 0.020 0.5  1.07 0.11 0.12  20.76   9.29   6.54 3799 0.492
1868.01    6773862 13.183 17.761  76.082 0.034 0.4  2.10 0.19 0.20   5.68   2.16   1.65 3950 0.560
1879.01    8367644  2.731 22.085  69.891 0.053 0.5  2.37 0.38 0.35   1.96   1.21   0.75 3635 0.410
1880.01   10332883  0.847  1.151   5.801 0.024 0.7  1.38 0.13 0.22 182.97  69.88  72.47 3855 0.530
1907.01    7094486  9.197 11.350  32.483 0.033 0.5  1.96 0.19 0.18   9.30   3.90   2.52 3901 0.542
2006.01   10525027  0.233  3.273  12.574 0.015 0.5  0.76 0.14 0.11  35.00  23.72  13.95 3809 0.455
2036.01    6382217  7.635  8.411  27.409 0.028 0.4  1.60 0.15 0.30  13.30   6.10   5.94 3903 0.523
2036.02    6382217  3.489  5.795  19.205 0.019 0.6  1.07 0.10 0.20  21.85  10.02   9.76 3903 0.523
2057.01    9573685  3.200  5.945  18.668 0.019 0.5  1.11 0.10 0.14  21.67   7.87   7.63 3900 0.537
2058.01   10329835  0.575  1.524   8.046 0.018 0.5  1.05 0.10 0.13 133.13  47.95  46.43 3900 0.537
2090.01   11348997  3.845  5.132  23.462 0.027 0.4  1.44 0.15 0.22  18.90   8.02   7.35 3688 0.497
2130.01    2161536  3.445 16.855  50.586 0.031 0.4  1.88 0.17 0.25   6.27   2.21   2.17 3972 0.565
2156.01    2556650  0.835  2.852   9.813 0.223 1.2 11.32 1.22 1.29  37.83  14.90  11.55 3694 0.464
2179.01   10670119  3.851 14.871  43.731 0.027 0.4  1.23 0.15 0.18   3.20   1.44   1.21 3591 0.410
2179.02   10670119  1.564  2.733  21.112 0.026 0.5  1.18 0.14 0.17  30.65  13.80  11.59 3591 0.410
2191.01    5601258  7.441  8.848  29.479 0.019 0.6  0.96 0.11 0.13   8.61   4.10   3.00 3724 0.460
2238.01    8229458  0.313  1.647   8.090 0.016 0.5  0.95 0.09 0.09 120.04  38.46  34.30 3900 0.537
2306.01    6666233  0.040  0.512   3.419 0.018 0.5  1.04 0.10 0.15 538.37 219.33 193.75 3878 0.520
2329.01   11192235  0.326  1.615   9.104 0.021 0.6  1.16 0.12 0.12 102.58  41.70  29.72 3815 0.498
2347.01    8235924  0.352  0.588   3.717 0.016 0.4  0.97 0.09 0.09 550.32 187.35 145.42 3972 0.565
2418.01   10027247 15.600 86.830 116.837 0.028 0.5  1.27 0.24 0.17   0.35   0.24   0.13 3724 0.414
2453.01    8631751  0.235  1.531  14.100 0.024 0.5  1.03 0.23 0.18  62.60  57.58  28.77 3565 0.400
2542.01    6183511  0.000  0.727   4.643 0.020 0.4  0.63 0.11 0.17  87.24  74.20  48.09 3339 0.288
2626.01   11768142 25.703 38.098  36.283 0.036 0.9  1.37 0.43 0.21   0.66   0.78   0.30 3482 0.350
2650.01    8890150  4.280 34.987  54.052 0.027 0.5  1.18 0.40 0.15   1.15   1.53   0.47 3735 0.400
2650.02    8890150  2.155  7.054  30.813 0.019 0.5  0.84 0.29 0.11   9.73  12.94   3.98 3735 0.400
2662.01    3426367  0.742  2.104  13.578 0.015 0.5  0.55 0.08 0.08  28.22  16.17  10.41 3410 0.345
